Instanton-Induced Closed-String Amplitudes in Minimal Superstring Theory at Subleading Order

We compute the disk one-point function, the disk two-point function, and the annulus one-point function of the cosmological constant operator in the type 0A and type 0B minimal superstring theories with (1,1) ZZ instanton boundary conditions. The moduli-space integrals appearing in the disk two-point function and the annulus one-point function have divergences associated with open-string-channel degenerations, which must be regulated using open-closed string field theory. The definition of the string field theory interaction vertices requires a choice of locations for the picture-changing operators, which we specify in detail. After carefully taking into account all contributions, including those from vertical integration, we find that the results precisely match the expectations from DDK-KPZ scaling. Our technical results on the detailed construction of interaction vertices are a first step toward understanding the analogous quantities in the ten-dimensional type IIB superstring, where one also needs to understand how to treat the bosonic and fermionic collective coordinates at subleading order.

==> Correlator_Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    251336,       6806]
NotebookOptionsPosition[    241264,       6630]
NotebookOutlinePosition[    241657,       6646]
CellTagsIndexPosition[    241614,       6643]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
First Cell is a code for factorization into individual CFTs and correlator \
calculation\
\>", "Title",
 CellChangeTimes->{{3.987246854966605*^9, 3.9872468711037197`*^9}, {
  3.9888449295901957`*^9, 
  3.988844961375548*^9}},ExpressionUUID->"b5e95571-4b8e-4150-978f-\
3b5fd09360f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Superstring", " ", "ghost", " ", "correlator", " ", "sorter"}], 
   "*)"}], 
  RowBox[{"(*", 
   RowBox[{"Now", " ", "includes", " ", 
    RowBox[{"\[PartialD]", 
     RowBox[{"^", "n"}]}], " ", 
    RowBox[{"e", "^", 
     RowBox[{"{", 
      RowBox[{"q", " ", "\[CurlyPhi]"}], "}"}]}], " ", "operators"}], "*)"}], 
  
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "op", ",", "FermionicQ", ",", "GroupOf", ",", 
      "FermionicSignForReordering", ",", "SplitByCFT", ",", 
      "FactorizeCorrelator"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Operator", ":", 
      RowBox[{"-", "bc"}]}], ",", "xi", ",", 
     RowBox[{"eta", ":", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"type", ",", "z", ",", "derivativeOrder"}], "]"}], "-", 
       "ExpPhi"}], ":", 
      RowBox[{"op", "[", 
       RowBox[{"\"\<ExpPhi\>\"", ",", "q", ",", "z", ",", "derivativeOrder"}],
        "]"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"type_String", ",", "z_", ",", 
       RowBox[{"n_", ":", "0"}]}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"type", ",", "z", ",", "n"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"\"\<ExpPhi\>\"", ",", "q_", ",", "z_", ",", 
       RowBox[{"n_", ":", "0"}]}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"\"\<ExpPhi\>\"", ",", "q", ",", "z", ",", "n"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Fermionic", " ", "parity"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FermionicQ", "[", 
       RowBox[{"{", 
        RowBox[{"type_", ",", "___"}], "}"}], "]"}], "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<b\>\"", ",", "\"\<c\>\"", ",", "\"\<eta\>\"", 
          ",", "\"\<xi\>\""}], "}"}], ",", "type"}], "]"}]}], ":=", "True"}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FermionicQ", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<ExpPhi\>\"", ",", "q_", ",", "__"}], "}"}], "]"}], ":=", 
     RowBox[{"OddQ", "[", "q", "]"}]}], ";"}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"e", "^", 
      RowBox[{"{", 
       RowBox[{"q", " ", "\[CurlyPhi]"}], "}"}]}], " ", "is", " ", 
     "fermionic", " ", "if", " ", "q", " ", "odd"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FermionicQ", "[", "_", "]"}], ":=", "False"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Group", " ", "assignment"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GroupOf", "[", 
      RowBox[{"{", 
       RowBox[{"type_", ",", "___"}], "}"}], "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<b\>\"", ",", "\"\<c\>\""}], "}"}], ",", "type"}], 
        "]"}], ",", "\"\<bc\>\"", ",", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<eta\>\"", ",", "\"\<xi\>\""}], "}"}], ",", "type"}], 
        "]"}], ",", "\"\<etaxi\>\"", ",", 
       RowBox[{"type", "===", "\"\<ExpPhi\>\""}], ",", "\"\<phi\>\"", ",", 
       "True", ",", "\"\<other\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Fermionic", " ", "sign", " ", "from", " ", "inversion", " ", "count", " ",
      "with", " ", "canonical", " ", "ordering"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FermionicSignForReordering", "[", 
      RowBox[{"ops_List", ",", 
       RowBox[{"groups_List", ":", 
        RowBox[{"{", 
         RowBox[{"\"\<bc\>\"", ",", "\"\<etaxi\>\"", ",", "\"\<phi\>\""}], 
         "}"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "ops", "]"}]}], ",", 
         RowBox[{"ids", "=", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "ops", "]"}], "]"}]}], ",", "targetIds", ",",
          "mapping", ",", 
         RowBox[{"inversions", "=", "0"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"targetIds", "=", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Which", "[", 
             RowBox[{
              RowBox[{"g", "===", "\"\<bc\>\""}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Select", "[", 
                 RowBox[{"ids", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"GroupOf", "[", 
                    RowBox[{"ops", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "]"}], 
                    "===", "\"\<bc\>\""}], "&&", 
                    RowBox[{
                    RowBox[{"ops", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], 
                    "===", "\"\<b\>\""}]}], "&"}]}], "]"}], ",", 
                RowBox[{"Select", "[", 
                 RowBox[{"ids", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"GroupOf", "[", 
                    RowBox[{"ops", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "]"}], 
                    "===", "\"\<bc\>\""}], "&&", 
                    RowBox[{
                    RowBox[{"ops", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], 
                    "===", "\"\<c\>\""}]}], "&"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"g", "===", "\"\<etaxi\>\""}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Select", "[", 
                 RowBox[{"ids", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"GroupOf", "[", 
                    RowBox[{"ops", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "]"}], 
                    "===", "\"\<etaxi\>\""}], "&&", 
                    RowBox[{
                    RowBox[{"ops", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], 
                    "===", "\"\<xi\>\""}]}], "&"}]}], "]"}], ",", 
                RowBox[{"Select", "[", 
                 RowBox[{"ids", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"GroupOf", "[", 
                    RowBox[{"ops", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "]"}], 
                    "===", "\"\<etaxi\>\""}], "&&", 
                    RowBox[{
                    RowBox[{"ops", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], 
                    "===", "\"\<eta\>\""}]}], "&"}]}], "]"}]}], "]"}], ",", 
              "True", ",", 
              RowBox[{"Select", "[", 
               RowBox[{"ids", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"GroupOf", "[", 
                   RowBox[{"ops", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "]"}], "===", "g"}], 
                 "&"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "groups"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mapping", "=", 
         RowBox[{"Association", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ids", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "->", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"targetIds", ",", 
                RowBox[{"ids", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FermionicQ", "[", 
              RowBox[{"ops", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "&&", 
             RowBox[{"FermionicQ", "[", 
              RowBox[{"ops", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}], "&&", 
             RowBox[{
              RowBox[{"mapping", "[", "i", "]"}], ">", 
              RowBox[{"mapping", "[", "j", "]"}]}]}], ",", 
            RowBox[{"inversions", "++"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "inversions"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Split", " ", "into", " ", "canonical", " ", "arrays"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SplitByCFT", "[", "ops_List", "]"}], ":=", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<bc\>\"", "->", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"ops", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GroupOf", "[", "#", "]"}], "===", "\"\<bc\>\""}], "&&", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<b\>\""}]}], 
             "&"}]}], "]"}], ",", 
          RowBox[{"Select", "[", 
           RowBox[{"ops", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GroupOf", "[", "#", "]"}], "===", "\"\<bc\>\""}], "&&", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<c\>\""}]}], 
             "&"}]}], "]"}]}], "]"}]}], ",", 
       RowBox[{"\"\<etaxi\>\"", "->", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"ops", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GroupOf", "[", "#", "]"}], "===", "\"\<etaxi\>\""}], "&&", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<xi\>\""}]}], 
             "&"}]}], "]"}], ",", 
          RowBox[{"Select", "[", 
           RowBox[{"ops", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GroupOf", "[", "#", "]"}], "===", "\"\<etaxi\>\""}], "&&", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<eta\>\""}]}], 
             "&"}]}], "]"}]}], "]"}]}], ",", 
       RowBox[{"\"\<phi\>\"", "->", 
        RowBox[{"Select", "[", 
         RowBox[{"ops", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"GroupOf", "[", "#", "]"}], "===", "\"\<phi\>\""}], 
           "&"}]}], "]"}]}], ",", 
       RowBox[{"\"\<other\>\"", "->", 
        RowBox[{"Select", "[", 
         RowBox[{"ops", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"GroupOf", "[", "#", "]"}], "===", "\"\<other\>\""}], 
           "&"}]}], "]"}]}]}], "|>"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Main", " ", 
     RowBox[{"factorization", ":", 
      RowBox[{"returns", " ", "sign", " ", "and", " ", "arrays"}]}]}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FactorizeCorrelator", "[", "ops_List", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"sign", ",", "parts"}], "}"}], ",", 
       RowBox[{
        RowBox[{"sign", "=", 
         RowBox[{"FermionicSignForReordering", "[", "ops", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"parts", "=", 
         RowBox[{"SplitByCFT", "[", "ops", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"sign", ",", 
          RowBox[{"parts", "[", "\"\<bc\>\"", "]"}], ",", 
          RowBox[{"parts", "[", "\"\<etaxi\>\"", "]"}], ",", 
          RowBox[{"parts", "[", "\"\<phi\>\"", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "Correlators", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{"Correct", ",", 
     RowBox[{"self", "-", 
      RowBox[{"contained", " ", "correlator", " ", "evaluators", " ", 
       RowBox[{"(", "Mathematica", ")"}]}], "-", 
      RowBox[{"bc", "/", "eta"}], "-", 
      RowBox[{
       RowBox[{"xi", "/", "phi"}], " ", "correlators", " ", "with", " ", 
       "derivatives"}], "-", 
      RowBox[{"Input", " ", 
       RowBox[{"formats", ":", 
        RowBox[{
         RowBox[{"bc", "/", "eta"}], "-", "xi"}], ":", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\"\<b\>\"", "/", "\"\<c\>\""}], "/", "\"\<xi\>\""}], 
            "/", "\"\<eta\>\""}], ",", "position", ",", "derivOrder"}], "}"}],
          " ", 
         RowBox[{"phi", ":", 
          RowBox[{
           RowBox[{"{", 
            
            RowBox[{"\"\<ExpPhi\>\"", ",", "q", ",", "position", ",", 
             "derivOrder"}], "}"}], "-", 
           RowBox[{
           "Example", " ", "arrays", " ", "shown", " ", "at", " ", "the", " ",
             "end", " ", "and", " ", 
            RowBox[{"evaluated", "."}]}]}]}]}]}]}]}]}], "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "pairwiseProduct", ",", "crossProduct", ",", "bcCorrelator", ",", 
      "etaXiCorrelator", ",", "phiCorrelator"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"pairwiseProduct", "[", "list", "]"}], "=", 
      RowBox[{"\[Product]", 
       RowBox[{"_", 
        RowBox[{"{", 
         RowBox[{"i", "<", "j"}], "}"}], " ", 
        RowBox[{"(", 
         RowBox[{"list_i", "-", "list_j"}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"returns", " ", "1", " ", "if", " ", "length"}], "<", "2"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pairwiseProduct", "[", "list_List", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", "=", 
         RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "<", "2"}], ",", "1", ",", 
         RowBox[{"Times", "@@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"list", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"m", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"i", "+", "1"}], ",", "m"}], "}"}]}], "]"}]}]}]}], 
        "]"}]}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"crossProduct", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "=", 
      RowBox[{"\[Product]", 
       RowBox[{"_", 
        RowBox[{"{", 
         RowBox[{"i", " ", "in", " ", "a"}], "}"}], " ", 
        RowBox[{"\[Product]", 
         RowBox[{"_", 
          RowBox[{"{", 
           RowBox[{"j", " ", "in", " ", "b"}], "}"}], " ", 
          RowBox[{"(", 
           RowBox[{"a_i", "-", "b_j"}], ")"}]}]}]}]}]}], ",", 
     RowBox[{"returns", " ", "1", " ", "if", " ", "either", " ", "empty"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"crossProduct", "[", 
      RowBox[{"a_List", ",", "b_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ma", "=", 
          RowBox[{"Length", "[", "a", "]"}]}], ",", 
         RowBox[{"mb", "=", 
          RowBox[{"Length", "[", "b", "]"}]}]}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ma", "==", "0"}], "||", 
          RowBox[{"mb", "==", "0"}]}], ",", "1", ",", 
         RowBox[{"Times", "@@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"b", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "ma"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "mb"}], "}"}]}], "]"}]}]}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", "--"}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BCCorrelator", "[", "ops_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "bs", ",", "cs", ",", "n", ",", "dummyBs", ",", "dummyCs", ",", 
        "baseCorrelator", ",", "result"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Separate", " ", "b", " ", "and", " ", "c", " ", "insertions"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"bs", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"ops", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<b\>\""}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cs", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"ops", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<c\>\""}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Consistency", " ", 
          RowBox[{"check", ":", "#c"}]}], "=", 
         RowBox[{"#b", "+", "3"}]}], "*)"}], 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "bs", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "cs", "]"}], "!=", 
          RowBox[{"n", "+", "3"}]}], ",", 
         RowBox[{
         "Return", "[", "\"\<Charge mismatch: need (#c) = (#b)+3\>\"", 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Dummy", " ", "coordinates"}], "*)"}], 
       RowBox[{"dummyBs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", "\"\<xb\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "bs", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dummyCs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", "\"\<yc\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "cs", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Base", " ", "correlator"}], "*)"}], 
       RowBox[{"baseCorrelator", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dummyBs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"dummyBs", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "bs", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"Length", "[", "bs", "]"}]}], "}"}]}], "]"}], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dummyCs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"dummyCs", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "cs", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"Length", "[", "cs", "]"}]}], "}"}]}], "]"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dummyBs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"dummyCs", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "bs", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "cs", "]"}]}], "}"}]}], "]"}], ")"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", "baseCorrelator"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"(*", 
        RowBox[{"Apply", " ", "derivatives", " ", "immediately"}], "*)"}], 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coord", "=", 
              RowBox[{"bs", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"d", "=", 
              RowBox[{"bs", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"var", "=", 
              RowBox[{"dummyBs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"result", ",", 
               RowBox[{"{", 
                RowBox[{"var", ",", "d"}], "}"}]}], "]"}], "/.", " ", 
             RowBox[{"var", "->", "coord"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "bs", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coord", "=", 
              RowBox[{"cs", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"d", "=", 
              RowBox[{"cs", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"var", "=", 
              RowBox[{"dummyCs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"result", ",", 
               RowBox[{"{", 
                RowBox[{"var", ",", "d"}], "}"}]}], "]"}], "/.", " ", 
             RowBox[{"var", "->", "coord"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "cs", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Simplify", "[", "result", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", "--"}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EtaXiCorrelator", "[", "ops_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "xis", ",", "etas", ",", "n", ",", "dummyXs", ",", "dummyYs", ",", 
        "baseCorrelator", ",", "result"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Separate", " ", "xi", " ", "and", " ", "eta", " ", "operators"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"xis", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"ops", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<xi\>\""}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"etas", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"ops", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "===", "\"\<eta\>\""}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "Numbers", "*)"}], 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "etas", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "xis", "]"}], "!=", 
          RowBox[{"n", "+", "1"}]}], ",", 
         RowBox[{
         "Return", "[", "\"\<Charge mismatch: need (#xi) = (#eta)+1\>\"", 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Assign", " ", "dummy", " ", "coordinates"}], "*)"}], 
       RowBox[{"dummyXs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", "\"\<x\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "xis", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dummyYs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", "\"\<y\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "etas", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "General", " ", "correlator", " ", "with", " ", "dummy", " ", 
         "variables"}], "*)"}], 
       RowBox[{"baseCorrelator", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dummyXs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"dummyXs", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "xis", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"Length", "[", "xis", "]"}]}], "}"}]}], "]"}], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dummyYs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"dummyYs", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "etas", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"Length", "[", "etas", "]"}]}], "}"}]}], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dummyXs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"dummyYs", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "xis", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "etas", "]"}]}], "}"}]}], "]"}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Apply", " ", "derivatives", " ", "and", " ", "substitute", " ", 
         "coordinates", " ", "immediately"}], "*)"}], 
       RowBox[{"result", "=", "baseCorrelator"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coord", "=", 
              RowBox[{"xis", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"d", "=", 
              RowBox[{"xis", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"var", "=", 
              RowBox[{"dummyXs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"result", ",", 
               RowBox[{"{", 
                RowBox[{"var", ",", "d"}], "}"}]}], "]"}], "/.", " ", 
             RowBox[{"var", "->", "coord"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "xis", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coord", "=", 
              RowBox[{"etas", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"d", "=", 
              RowBox[{"etas", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"var", "=", 
              RowBox[{"dummyYs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"result", ",", 
               RowBox[{"{", 
                RowBox[{"var", ",", "d"}], "}"}]}], "]"}], "/.", " ", 
             RowBox[{"var", "->", "coord"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "etas", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"-", "result"}]}]}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Added", " ", "a", " ", "minus", " ", "sign", " ", "here", " ", 
      "because", " ", "the", " ", "factorization", " ", "convention", " ", 
      "here", " ", "keeps", " ", "eta", " ", "xi", " ", "in", " ", "middle", " ",
       "of", " ", "bc", " ", "and", " ", "phi", " ", "correlators"}], ",", 
     " ", 
     RowBox[{"whereas", " ", "in", " ", "the", " ", "paper"}], ",", " ", 
     RowBox[{"the", " ", "eta", " ", "xi", " ", "correlator", " ", "comes", " ", 
      RowBox[{"first", "."}]}]}], "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PhiCorrelator", "[", "ops_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "qs", ",", "coords", ",", "ds", ",", "n", ",", "dummyZs", ",", 
        "baseCorrelator", ",", "result"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Extract", " ", 
        RowBox[{"data", ":", 
         RowBox[{"{", 
          RowBox[{"ExpPhi", ",", "q", ",", "z", ",", "d"}], "}"}]}]}], "*)"}], 
      RowBox[{
       RowBox[{"qs", "=", 
        RowBox[{"ops", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"coords", "=", 
        RowBox[{"ops", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "3"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ds", "=", 
        RowBox[{"ops", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "4"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "ops", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Check", " ", "charge", " ", "conservation"}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Total", "[", "qs", "]"}], "!=", 
          RowBox[{"-", "2"}]}], ",", 
         RowBox[{
         "Return", "[", "\"\<Charge mismatch: need \[Sum]q = -2\>\"", "]"}]}],
         "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Dummy", " ", "variables"}], "*)"}], 
       RowBox[{"dummyZs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", "\"\<zp\>\"", "]"}], ",", 
          RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Base", " ", "correlator"}], "*)"}], 
       RowBox[{"baseCorrelator", "=", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"dummyZs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"dummyZs", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"qs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], " ", 
             RowBox[{"qs", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", "baseCorrelator"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"(*", 
        RowBox[{"Apply", " ", "derivatives", " ", "immediately"}], "*)"}], 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coord", "=", 
              RowBox[{"coords", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"d", "=", 
              RowBox[{"ds", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"var", "=", 
              RowBox[{"dummyZs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"result", ",", 
               RowBox[{"{", 
                RowBox[{"var", ",", "d"}], "}"}]}], "]"}], "/.", " ", 
             RowBox[{"var", "->", "coord"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Simplify", "[", "result", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "=="}], "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9680468732372437`*^9, 3.96804687323999*^9}, {
   3.968046911629141*^9, 3.968046984924678*^9}, {3.968047078272793*^9, 
   3.968047092227387*^9}, {3.968047211194666*^9, 3.9680472832253637`*^9}, {
   3.96804741925167*^9, 3.968047435033286*^9}, {3.968047687248465*^9, 
   3.9680476966895657`*^9}, {3.9680481804782877`*^9, 3.968048438432502*^9}, {
   3.9680484741082172`*^9, 3.968048492589006*^9}, {3.968049142667653*^9, 
   3.968049157167199*^9}, {3.968049207178397*^9, 3.968049335300879*^9}, {
   3.968049636892976*^9, 3.968049667148591*^9}, {3.9680497124738817`*^9, 
   3.9680497178550367`*^9}, {3.968050101724214*^9, 3.96805010355486*^9}, {
   3.9680505822765017`*^9, 3.968050627257365*^9}, {3.96805066557271*^9, 
   3.968050673098699*^9}, {3.968050731223525*^9, 3.968050762975774*^9}, {
   3.9680509174988737`*^9, 3.968050948623393*^9}, {3.968051000112104*^9, 
   3.968051021337741*^9}, {3.968051061507578*^9, 3.9680510630187674`*^9}, {
   3.9680533136953983`*^9, 3.968053321620529*^9}, 3.968110764412672*^9, {
   3.9681132696221848`*^9, 3.968113281824092*^9}, {3.9681224829901876`*^9, 
   3.968122505316902*^9}, {3.968123768395499*^9, 3.968123770347633*^9}, 
   3.968129498112933*^9, 3.968129646120117*^9, {3.968130224409836*^9, 
   3.9681302487933397`*^9}, {3.968130397476741*^9, 3.9681304066941757`*^9}, {
   3.9681304453312187`*^9, 3.968130452101356*^9}, {3.968130512205585*^9, 
   3.968130515748529*^9}, 3.968130794199419*^9, {3.968130834188218*^9, 
   3.968130835996982*^9}, {3.9682110264390593`*^9, 3.968211042951179*^9}, {
   3.968211454833707*^9, 3.968211517267564*^9}, 3.968211554159007*^9, {
   3.968242680244668*^9, 3.968242681099794*^9}, {3.9688075791541224`*^9, 
   3.968807580087034*^9}, 3.9702071377732887`*^9, {3.982448446119944*^9, 
   3.982448464034388*^9}, 3.98272920524507*^9, 3.9872380521975727`*^9, {
   3.9888444350914183`*^9, 3.988844441177095*^9}, {3.98884450630436*^9, 
   3.988844508782975*^9}, 3.988844725763077*^9, {3.988844776910514*^9, 
   3.98884478911835*^9}, {3.988844819880878*^9, 3.9888448919056396`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"893d31ed-9abc-4da6-92bd-75b35afc66df"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gluing and local coordinates (CO-OOOO):", "Title",
 CellChangeTimes->{{3.982448995894218*^9, 3.982449009101767*^9}, {
  3.9872380837339287`*^9, 3.987238085590016*^9}, {3.9872466310815277`*^9, 
  3.98724663577724*^9}, {3.988845751285133*^9, 
  3.988845769355646*^9}},ExpressionUUID->"d64e41d5-bf94-4d5c-b362-\
21ebdbc68638"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "local", " ", "coordinates", " ", "defined", " ", "in", " ", 
    "eq", " ", 
    RowBox[{"(", "4.33", ")"}], " ", "of", " ", "the", " ", 
    RowBox[{"draft", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"F", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", "x"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
          FractionBox["1", "2"]]], 
        FractionBox["y1", 
         RowBox[{
          RowBox[{"2", "\[Alpha]"}], "+", 
          RowBox[{
           RowBox[{"s", "[", "x", "]"}], "y1"}]}]]}], ",", " ", 
       FractionBox[
        RowBox[{"x", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Alpha]"}], "+", 
           RowBox[{"y2", " ", 
            RowBox[{"s", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y2"}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
         RowBox[{"y2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "x", " ", "y3"}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
         RowBox[{"y3", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", "x", "]"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "y3"}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
         RowBox[{"y3", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", "x", "]"}]}]}]], ",", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]]}], "y4"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
         RowBox[{"s", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}]}]}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ">", "1"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9824490266636543`*^9, 3.982449111740939*^9}, {
   3.9824491629468803`*^9, 3.982449179325218*^9}, 3.982456472358666*^9, {
   3.987238301572678*^9, 3.9872383310899754`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"de3c4606-8551-4ffa-a86c-b8cb3839b113"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "x", " ", "y1"}], 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Alpha]"}], "+", 
       RowBox[{"y1", " ", 
        RowBox[{"s", "[", "x", "]"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"x", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Alpha]"}], "+", 
       RowBox[{"y2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y2"}], "+", 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
     RowBox[{"y2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "x", " ", "y3"}], "+", 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
     RowBox[{"y3", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
      RowBox[{"s", "[", "x", "]"}]}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "y3"}], "+", 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
     RowBox[{"y3", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
      RowBox[{"s", "[", "x", "]"}]}]}]], ",", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      SqrtBox[
       RowBox[{"1", "-", "\[Epsilon]"}]]}], "y4"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9824491003879833`*^9, 3.982449128057124*^9}, 
   3.982449181790575*^9, 3.9824564744785557`*^9, 3.982536905238143*^9, 
   3.9825434536326027`*^9, 3.9827295639958363`*^9, 3.982742245809215*^9, 
   3.982748991270863*^9, 3.9828147737599583`*^9, 3.987238547267124*^9, 
   3.988844450769306*^9, 3.988844514633418*^9, 3.988844738784724*^9, 
   3.988846538631111*^9, 3.9888478273355227`*^9, 3.989480818863556*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"dadddf49-aa46-40da-8df9-2e484cea18ad"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Replacement", " ", "list", " ", "to", " ", "be", " ", "used", " ", 
     RowBox[{"later", ".", " ", "y1"}]}], ",", " ", 
    RowBox[{
    "y2", " ", "are", " ", "same", " ", "as", " ", "the", " ", "one", " ", 
     "appearing", " ", "in", " ", "eq", " ", 
     RowBox[{"(", "4.34", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ListF1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g1", "->", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"g1p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"y1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", " ", 
         "x"}], "]"}]}], ",", 
      RowBox[{"f2", "->", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"f2p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"y2", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", " ", 
         "x"}], "]"}]}], ",", " ", 
      RowBox[{"g2", "->", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"g2p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"y2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", " ", 
         "x"}], "]"}]}], ",", 
      RowBox[{"g3", "->", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y3", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"g3p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"y3", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "x"}], 
        "]"}]}], ",", " ", 
      RowBox[{"y1", "->", 
       RowBox[{"x", "+", 
        RowBox[{"I", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", 
            SuperscriptBox["x", "2"]}], ")"}], 
          FractionBox["1", "2"]]}]}]}], ",", " ", 
      RowBox[{"y2", "->", 
       RowBox[{"x", "-", 
        RowBox[{"I", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", 
            SuperscriptBox["x", "2"]}], ")"}], 
          FractionBox["1", "2"]]}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.982492074101811*^9, 3.982492122410112*^9}, {
  3.982492460508318*^9, 3.982492541783482*^9}, {3.982492584677812*^9, 
  3.9824926076954412`*^9}, {3.982492672291553*^9, 3.982492673831724*^9}, {
  3.982492872565752*^9, 3.98249288781883*^9}, {3.982492938524281*^9, 
  3.982492938617293*^9}, {3.982495461016732*^9, 3.982495499280045*^9}, {
  3.987238340836337*^9, 3.987238377423141*^9}, {3.988846491952487*^9, 
  3.9888465049861526`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"55ea592b-f51a-43ef-b75c-179ca952da04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"z", 
     RowBox[{"(", 
      RowBox[{"y2", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"zt", "==", 
           RowBox[{"F", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", "y2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "==", 
    RowBox[{"-", "u"}]}], ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.982536442682033*^9, 3.982536537911418*^9}, 
   3.9872383969379883`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"ef1635c2-8e2b-4984-b0a4-11e43d3c7fe6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "zt"}], "+", 
         RowBox[{"2", " ", "x", " ", "zt"}], "-", 
         RowBox[{"x", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"zt", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "zt"}], ")"}], " ", "\[Alpha]", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Epsilon]"}]]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.982536443559181*^9, 3.982536494988777*^9}, 
   3.9825365387916927`*^9, 3.982536905406807*^9, 3.982543453704144*^9, 
   3.982729568327417*^9, 3.9827422488640757`*^9, 3.982748991871056*^9, 
   3.988844450837803*^9, 3.988844514661229*^9, 3.9888447388699913`*^9, 
   3.9888465387432127`*^9, 3.9888478274047747`*^9, 3.989480818949122*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1c59ed53-dee1-441c-b413-0b1c0bfc9072"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "THis", " ", "maps", " ", "any", " ", "point", " ", "in", " ", "OOOO", " ",
     "UHP", " ", "to", " ", "a", " ", "point", " ", "in", " ", "the", " ", 
    "CO", " ", 
    RowBox[{"UHP", ".", " ", "Found"}], " ", "using", " ", "gluing", " ", 
    "the", " ", "local", " ", "coordinate", " ", "at", " ", "x", " ", "on", " ",
     "OOOO", " ", "UHP", " ", "to", " ", "local", " ", "coordinate", " ", 
    "at", " ", "0", " ", "on", " ", "CO", " ", 
    RowBox[{"UHP", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FCO", "[", "y_", "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "y"}], "+", 
         RowBox[{"2", " ", "x", " ", "y"}], "-", 
         RowBox[{"x", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"y", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
          RowBox[{"s", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], " ", "\[Alpha]", " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Epsilon]"}]]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.982536554756027*^9, 3.982536613962603*^9}, {
   3.987238433129541*^9, 3.987238512712161*^9}, 3.987238593615779*^9, {
   3.987238809311246*^9, 3.987238812641349*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"145a7a34-ad04-46bb-8955-93688d1f4884"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Transition", " ", "function", " ", "from", " ", "local", " ", 
     "coordinates", " ", "near", " ", "0"}], ",", "1", ",", 
    RowBox[{
    "\[Infinity]", " ", "to", " ", "the", " ", "coordinate", " ", "on", " ", 
     "the", " ", "CO", " ", "UHP", " ", "when", " ", "we", " ", "glue", " ", 
     "at", " ", 
     RowBox[{"x", ".", " ", "Eq"}], " ", 
     RowBox[{"(", "4.37", ")"}], " ", "of", " ", "the", " ", 
     RowBox[{"draft", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Fg", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FCO", "[", 
        RowBox[{"F", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       RowBox[{"FCO", "[", 
        RowBox[{"F", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
       RowBox[{"FCO", "[", 
        RowBox[{"F", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", " ", 
       RowBox[{"0", "<", "\[Epsilon]", "<", "1"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9824491307811003`*^9, 3.982449137921001*^9}, {
  3.98244936298884*^9, 3.982449379099024*^9}, {3.982449411836224*^9, 
  3.9824494460891857`*^9}, {3.982449513920188*^9, 3.982449917898299*^9}, {
  3.982449958684429*^9, 3.982449962793812*^9}, {3.9824568455009127`*^9, 
  3.982456890021326*^9}, {3.987238695034808*^9, 3.987238800254818*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2c087697-2e05-4f07-8394-be91dd00751d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", "-", "x"}], "]"}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y1"}], 
        RowBox[{
         RowBox[{"2", " ", "y1", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"y1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"s", "[", "x", "]"}]}]}]]}], ")"}]}], 
    RowBox[{"2", " ", "\[Alpha]"}]], ",", 
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "x", " ", "y3"}], "+", 
       RowBox[{"4", " ", "\[Alpha]", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
       RowBox[{"2", " ", "y3", " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Epsilon]"}]], " ", 
        RowBox[{"s", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Alpha]"}], "+", 
          RowBox[{"y3", " ", 
           RowBox[{"s", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Alpha]"}], "+", 
       RowBox[{"y3", " ", 
        RowBox[{"s", "[", "x", "]"}]}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"y4", "-", 
           RowBox[{"\[Alpha]", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Epsilon]"}]]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y4", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Epsilon]"}]]}], "-", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]}], ")"}], " ", 
         
         RowBox[{"s", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y4", "-", 
           RowBox[{"y4", " ", "\[Epsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"s", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
        RowBox[{"2", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{"y4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"s", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.982449397753251*^9, 3.982449446410191*^9, {3.982449517434279*^9, 
   3.982449529204911*^9}, {3.982449574633369*^9, 3.982449615155451*^9}, {
   3.982449711381428*^9, 3.98244975230989*^9}, {3.9824497940292664`*^9, 
   3.982449827942375*^9}, 3.982449866134356*^9, 3.9824499197613277`*^9, 
   3.98244996656107*^9, 3.9824564796466513`*^9, {3.9824568470592613`*^9, 
   3.9824568908548403`*^9}, 3.982536908357561*^9, 3.982543455350259*^9, 
   3.982729573915956*^9, 3.982742253060072*^9, 3.982748995651041*^9, 
   3.987238583315041*^9, 3.987238736469996*^9, {3.987238805314516*^9, 
   3.9872388188003473`*^9}, 3.9888444509807043`*^9, 3.9888445146841497`*^9, 
   3.988844739027343*^9, 3.988846538954644*^9, 3.988847827548798*^9, 
   3.98948081910566*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"62256e8d-19b2-4914-bcb0-4ba6e596d2db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "COefficients", " ", "in", " ", "the", " ", "expansion", " ", "of", " ", 
    "the", " ", "transition", " ", "fucntions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y1", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y3", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y4", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "}"}], "//", 
     "FullSimplify"}]}], "\[IndentingNewLine]", 
   RowBox[{"g", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y3", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y4", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "FullSimplify"}]}], "\[IndentingNewLine]", 
   RowBox[{"h", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y3", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"y4", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "}"}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9824499723973217`*^9, 3.9824501232323313`*^9}, {
  3.9872472159049664`*^9, 3.9872472267876062`*^9}, {3.987249001658146*^9, 
  3.987249015923916*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f38b24a6-c261-4108-b69f-99199c9ba8cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"s", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}], 
    RowBox[{"2", " ", "\[Alpha]"}]], ",", 
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox[
          RowBox[{"1", "-", "\[Epsilon]"}]]]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Alpha]"}]], ",", 
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.982449987460561*^9, 3.982450009381158*^9}, {
   3.982450069906376*^9, 3.982450123486409*^9}, 3.982536908971513*^9, 
   3.982543455801498*^9, 3.9827295932036448`*^9, 3.982742259557465*^9, 
   3.9827490002699738`*^9, 3.987238885718951*^9, 3.9888444510985622`*^9, 
   3.988844514700646*^9, 3.9888447391772633`*^9, 3.988846539149623*^9, 
   3.988847827656437*^9, 3.9894808192314453`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"618cd383-31b5-4e44-9f28-c67a7d723da2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", " ", "x"}], 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], 
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.982449987460561*^9, 3.982450009381158*^9}, {
   3.982450069906376*^9, 3.982450123486409*^9}, 3.982536908971513*^9, 
   3.982543455801498*^9, 3.9827295932036448`*^9, 3.982742259557465*^9, 
   3.9827490002699738`*^9, 3.987238885718951*^9, 3.9888444510985622`*^9, 
   3.988844514700646*^9, 3.9888447391772633`*^9, 3.988846539149623*^9, 
   3.988847827656437*^9, 3.989480819266904*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"19d1bd8f-69d4-4763-b82f-4b753cf24264"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"s", "[", "x", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}]]}], ",", 
   FractionBox[
    RowBox[{"u", " ", "x", " ", 
     RowBox[{"s", "[", "x", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", "\[Epsilon]"}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.982449987460561*^9, 3.982450009381158*^9}, {
   3.982450069906376*^9, 3.982450123486409*^9}, 3.982536908971513*^9, 
   3.982543455801498*^9, 3.9827295932036448`*^9, 3.982742259557465*^9, 
   3.9827490002699738`*^9, 3.987238885718951*^9, 3.9888444510985622`*^9, 
   3.988844514700646*^9, 3.9888447391772633`*^9, 3.988846539149623*^9, 
   3.988847827656437*^9, 3.9894808193982277`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"de7c5ca0-854d-4638-bc5f-bf15f3425bdf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Degeneration region contribution (Appendix B.2.4)", "Title",
 CellChangeTimes->{{3.982479152400991*^9, 3.982479157313324*^9}, {
  3.982742264718211*^9, 3.9827422698785954`*^9}, {3.989480995311067*^9, 
  3.989481012945777*^9}, {3.989481181386215*^9, 
  3.9894811814977303`*^9}},ExpressionUUID->"4065fd99-e3bb-42a2-9f55-\
080ca0d9454f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Consider", " ", "the", " ", "operators", " ", "first"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"OSG", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", "OSGloc", ",", " ", "0"}], "]"}], ",", " ", 
       
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", " ", 
       
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", 
         RowBox[{"-", "2"}], ",", "OSGloc", ",", " ", "0"}], "]"}]}], "}"}]}],
     ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Tau]", " ", "or", " ", "Out"}], "-", "of", "-", 
     RowBox[{"Siegel", " ", "Gauge", " ", "Mode"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPsi]", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "\[CapitalPsi]loc", ",", " ", "1"}], "]"}],
        ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", "\[CapitalPsi]loc", ",", " ", "0"}], "]"}], 
       ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", 
         RowBox[{"-", "2"}], ",", "\[CapitalPsi]loc", ",", " ", "0"}], 
        "]"}]}], "}"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"\[CapitalPsi]", " ", "definition"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalXi]", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "\[CapitalXi]loc", ",", " ", "1"}], "]"}], 
       ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", "\[CapitalXi]loc", ",", " ", "0"}], "]"}], ",",
        " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", 
         RowBox[{"-", "2"}], ",", "\[CapitalXi]loc", ",", " ", "0"}], "]"}]}],
       "}"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"\[CapitalXi]", " ", "definition"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalXi]s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<eta\>\"", ",", "\[CapitalXi]sloc", ",", " ", "0"}], 
        "]"}], ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", "\[CapitalXi]sloc", ",", " ", "0"}], "]"}], 
       ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", "\[CapitalXi]sloc", ",", " ", "1"}], 
        "]"}]}], "}"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     SuperscriptBox["\[CapitalXi]", "*"], " ", "definition"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PCO3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<eta\>\"", ",", " ", "PCOxloc", ",", " ", "0"}], "]"}], ",",
        " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", "2", ",", " ", "PCOyloc", ",", " ", 
         "0"}], "]"}], ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<b\>\"", ",", " ", "PCOyloc", ",", " ", "0"}], "]"}]}], 
      "}"}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"\[Eta]", 
       RowBox[{"(", "x", ")"}], 
       SuperscriptBox["e", 
        RowBox[{"2", "\[Phi]"}]], "b", 
       RowBox[{"(", "y", ")"}], " ", "defined", " ", "here"}], ",", " ", 
      "later", ",", " ", 
      RowBox[{
      "we", " ", "will", " ", "take", " ", "appropriate", " ", "derivatives", 
       " ", "in", " ", "the", " ", "cporrelators", " ", "to", " ", "achieve", 
       " ", "the", " ", "required", " ", "PCO", " ", 
       RowBox[{"term", "."}]}]}], "*)"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.968455241724703*^9, 3.968455602094904*^9}, {
  3.987243378682383*^9, 3.987243497091249*^9}, {3.9872435316282463`*^9, 
  3.987243624469532*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"90151b7e-37b7-4d73-bece-789f72e475fa"],

Cell[CellGroupData[{

Cell[TextData[{
 "Permutation I (\[CapitalXi] \[Tau] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalXi]", "*"], " ", "\[CapitalPsi]"}], 
   TraditionalForm]],ExpressionUUID->"1c815109-8abc-4330-9b8f-70d8d1b15ab9"],
 "): (Equation (B.38))"
}], "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
   3.987243722723978*^9, 3.98724374658114*^9}, 3.9872467004788237`*^9, {
   3.987247188564858*^9, 3.9872471928914127`*^9}, {3.989479367340246*^9, 
   3.989479367416233*^9}},ExpressionUUID->"d7818c92-cda6-4597-8107-\
563fe0bbd7ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resI1", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", "OSGloc", ",", " ", "0"}], "]"}]}], "}"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{"OSGloc", "->", "z2"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resI1p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resI1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resI1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resI1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resI1", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resI1pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resI1p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resI1p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resI1p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resI1p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify", " ", 
   RowBox[{"(*", 
    RowBox[{
    "y1", " ", "and", " ", "y2", " ", "in", " ", "this", " ", "section", " ", 
     "are", " ", 
     TemplateBox[<|"boxes" -> FormBox[
         SubscriptBox[
          OverscriptBox[
           StyleBox["y", "TI"], "^"], 
          RowBox[{"1", ",", "2"}]], TraditionalForm], "errors" -> {}, "input" -> 
       "\\hat{y}_{1,2}", "state" -> "Boxes"|>,
      "TeXAssistantTemplate"], " ", "in", " ", "equation", " ", 
     RowBox[{"(", "4.33", ")"}], " ", "of", " ", "the", " ", "draft"}], 
    "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.968453624835808*^9, 3.968453630591447*^9}, {
   3.968455483067665*^9, 3.968455491492556*^9}, {3.968456428377142*^9, 
   3.968456779038104*^9}, {3.9684569797206984`*^9, 3.968457038129016*^9}, {
   3.96845708311082*^9, 3.9684572263627033`*^9}, {3.968457262230877*^9, 
   3.968457301315874*^9}, {3.968457352677471*^9, 3.968457365787342*^9}, {
   3.968457726245969*^9, 3.968457839768298*^9}, {3.9684580488320417`*^9, 
   3.968458050029957*^9}, {3.970213631787293*^9, 3.9702136355517483`*^9}, {
   3.9702136812783012`*^9, 3.970213706592411*^9}, 3.970214848106461*^9, {
   3.980499091988081*^9, 3.980499112363421*^9}, {3.980499173473723*^9, 
   3.9804991740148373`*^9}, {3.987243666631474*^9, 3.987243668567943*^9}, {
   3.987243902152192*^9, 3.9872439419365273`*^9}, {3.987244019819171*^9, 
   3.9872440252333193`*^9}, {3.989479391221621*^9, 3.989479391307308*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5ca1f7ae-3493-4956-888f-2f00a4aa62ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["y1", "2"], " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"y1", "-", 
         SuperscriptBox["y1", "2"], "+", "y2", "+", 
         RowBox[{"2", " ", "y1", " ", "y2"}], "-", 
         SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["y1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y2"}], ")"}]}], "-", 
         SuperscriptBox["y2", "2"], "+", 
         RowBox[{"y1", " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "y2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox["y1", "2"], " ", 
       SuperscriptBox["y2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y1", "2"]}], "-", "y2", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y2", "2"]}], "-", 
         RowBox[{"y1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "y2"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["y1", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "y2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y2", "2"]}]}], ")"}]}], "-", 
         RowBox[{"y1", " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "y2"}], "+", 
            SuperscriptBox["y2", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", "y1", " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["y1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "y2"}]}], ")"}]}], "+", 
         RowBox[{"y2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y2", "+", 
            SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "y2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"y1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "y2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y2", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y1", "3"], "+", 
         RowBox[{
          SuperscriptBox["y1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y2", "-", 
            SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "y2"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"y1", " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "y2"}], "+", 
            SuperscriptBox["y2", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y2"}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.968457800893828*^9, 3.96845784759921*^9}, 
   3.968458058481752*^9, 3.968818376547822*^9, 3.969020079778596*^9, 
   3.970208185408062*^9, 3.970213711866808*^9, 3.970214851850375*^9, 
   3.9703622080416594`*^9, 3.970362314450893*^9, {3.970643419371962*^9, 
   3.970643440260481*^9}, 3.970647738409363*^9, 3.970647928581903*^9, 
   3.97185798508144*^9, 3.971939320651537*^9, 3.978421225841823*^9, 
   3.9791938370805063`*^9, 3.980498646036462*^9, 3.9804990446007566`*^9, 
   3.980499119451894*^9, 3.9824792158811893`*^9, 3.9825369166316147`*^9, 
   3.982543462445285*^9, 3.987242727732285*^9, 3.987243673825642*^9, 
   3.988844452146537*^9, 3.98884452085352*^9, 3.988844746583837*^9, 
   3.988846545783783*^9, 3.98884783402977*^9, 3.989480826193198*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"9c1d443e-9643-49b6-adb0-d7dd4c8ba051"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resI2", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", "OSGloc", ",", " ", "0"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", "OSGloc", ",", " ", "0"}], "]"}]}], "}"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{"OSGloc", "->", "z2"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resI2p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resI2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resI2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resI2", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resI2", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resI2pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resI2p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resI2p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resI2p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resI2p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.968458071479447*^9, 3.9684582008158092`*^9}, {
  3.9702136394188337`*^9, 3.970213643088214*^9}, {3.970213718345602*^9, 
  3.970213744513441*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1522e546-45c7-451d-ba29-24dac66670bf"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.968458117143964*^9, 3.9684582050015783`*^9}, 
   3.968818380587545*^9, 3.969020083773965*^9, 3.9702125368813868`*^9, 
   3.970213747461749*^9, 3.970362212076229*^9, 3.970362317788453*^9, {
   3.970643422490986*^9, 3.9706434421254787`*^9}, 3.970647741905436*^9, 
   3.970647932160755*^9, 3.9718579882854013`*^9, 3.97193932377851*^9, 
   3.9784212297761517`*^9, 3.979193840869075*^9, 3.980498654520687*^9, 
   3.982479236936891*^9, 3.9825369205554028`*^9, 3.982543465907133*^9, 
   3.987242732269927*^9, 3.987243675414564*^9, 3.988844452488613*^9, 
   3.988844523903618*^9, 3.9888447497845793`*^9, 3.9888465489633617`*^9, 
   3.9888478372476263`*^9, 3.98948082947894*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"3b03fb50-af22-4956-89d6-71ff12128c4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resI3", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{"OSG", "/.", 
       RowBox[{"{", 
        RowBox[{"OSGloc", "->", "z2"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"\"\<eta\>\"", ",", " ", "z3", ",", " ", "0"}], "]"}], ",", 
        " ", 
        RowBox[{"op", "[", 
         RowBox[{"\"\<c\>\"", ",", " ", "z3", ",", "0"}], "]"}]}], "}"}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resI3p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resI3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resI3", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resI3", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resI3", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resI3pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resI3p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resI3p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resI3p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resI3p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.968458207344013*^9, 3.9684583110304327`*^9}, {
   3.970213649130212*^9, 3.9702136527121058`*^9}, {3.970213758113956*^9, 
   3.970213781448827*^9}, 3.982494127011232*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"452da1cf-7c61-4c7a-8470-b30218941802"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y1"}], ")"}], " ", "y1"}], "-", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "y1"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"x", " ", "y1", " ", 
     RowBox[{"(", 
      RowBox[{"y1", "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "y1"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y1"}], ")"}], " ", "y1"}], "-", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "y1"}], ")"}]}]}], ")"}], " ", "y2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["y1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y1"}], ")"}], " ", "y1"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y1", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"y1", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "y1"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"x", " ", "y1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"y1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y1"}], ")"}], " ", "y1"}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"y1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "y1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y1"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["y2", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"2", " ", "y1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", "y1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["y1", "2"]}]}], ")"}], " ", 
     SuperscriptBox["y2", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", "y1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["y1", "2"]}]}], ")"}], " ", 
     SuperscriptBox["y2", "4"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y2"}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9684582684386873`*^9, 3.968458319396215*^9}, 
   3.9684584505360518`*^9, 3.968818383970406*^9, 3.9690200870764437`*^9, 
   3.970212539937573*^9, 3.970213791171627*^9, 3.970362215713546*^9, 
   3.970362320318467*^9, {3.9706434249491158`*^9, 3.970643449729368*^9}, 
   3.970647744623242*^9, 3.9706479341416817`*^9, 3.9718579908164043`*^9, 
   3.971939326259276*^9, 3.978421232923869*^9, 3.979193844009161*^9, 
   3.980498657782113*^9, 3.982479242267468*^9, 3.982536923894981*^9, 
   3.982543468658956*^9, 3.98724273719316*^9, 3.987243678777369*^9, 
   3.988844453108279*^9, 3.988844526409295*^9, 3.988844752381483*^9, 
   3.988846551591105*^9, 3.988847839833147*^9, 3.9894808321621*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"0925a53b-bcfe-406d-b1ca-8fe10765fa51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CyclicpermI", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "f2p"}], " ", "resI1pp"}], "+", 
      RowBox[{
       FractionBox["g2p", "g2"], " ", "resI2pp"}], "-", 
      RowBox[{
       FractionBox["g3p", "g3"], "resI3pp"}]}], " ", "/.", "ListF1"}], ",", 
    " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"0", "<", "x", "<", "1"}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "contribution", " ", "to", " ", "the", " ", "first", " ", 
    "cyclic", " ", "permutation", " ", "from", " ", "the", " ", 
    RowBox[{"integrand", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.968458673380025*^9, 3.968458712609984*^9}, {
   3.9684588605587*^9, 3.968458899481556*^9}, {3.968459156182625*^9, 
   3.968459408789217*^9}, 3.9684594554143867`*^9, {3.968462958354806*^9, 
   3.968462968068519*^9}, {3.968463870724957*^9, 3.96846388226368*^9}, 
   3.968465121997149*^9, 3.970213658337068*^9, {3.970213800240163*^9, 
   3.970213810928866*^9}, {3.971857996694722*^9, 3.971858004941949*^9}, {
   3.978421203576955*^9, 3.97842120799666*^9}, {3.982479282441689*^9, 
   3.98247930342432*^9}, {3.982491924059449*^9, 3.9824920072866297`*^9}, {
   3.982492055471487*^9, 3.9824920562810802`*^9}, {3.982492554996557*^9, 
   3.9824925727793016`*^9}, {3.982492901497777*^9, 3.982492920833583*^9}, {
   3.9824940463026047`*^9, 3.9824940808464203`*^9}, {3.982494366864431*^9, 
   3.9824943676173286`*^9}, 3.982494563682044*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"e8d8f357-53d8-4750-9762-2f7bb6bbfb63"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["3", "x"]}]], "Output",
 CellChangeTimes->{
  3.968465124689309*^9, 3.9688183905833797`*^9, 3.9690200945426188`*^9, {
   3.9702125802470617`*^9, 3.970212594829033*^9}, 3.970213812985875*^9, 
   3.970362222736999*^9, 3.9703623258525753`*^9, {3.970643430112083*^9, 
   3.970643454560377*^9}, 3.9706477499038897`*^9, 3.9706479409594193`*^9, 
   3.971858021249125*^9, 3.971858185800325*^9, 3.971939331620311*^9, 
   3.978421238648158*^9, 3.979193849628827*^9, {3.9824925657604923`*^9, 
   3.982492574973392*^9}, 3.982492613360785*^9, {3.982492897636471*^9, 
   3.982492943814139*^9}, {3.982494368948897*^9, 3.9824943857025623`*^9}, {
   3.982494564299273*^9, 3.982494572005303*^9}, 3.982495508850321*^9, 
   3.9825369239594727`*^9, 3.9825434687160473`*^9, 3.987242741372376*^9, 
   3.987243686555559*^9, 3.988844453142902*^9, 3.988844526464089*^9, 
   3.988844752480825*^9, 3.988846551658744*^9, 3.9888478399042597`*^9, 
   3.989480832227336*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"c2304635-be55-49ba-8f13-5110da66e69b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Permutation II (\[CapitalPsi] \[Tau] \[CapitalXi] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalXi]", "*"], TraditionalForm]],ExpressionUUID->
  "b553f48e-b66d-4dc7-b5dd-8839ae14f6c7"],
 "):(Equation (B.40))"
}], "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
  3.987243722723978*^9, 3.987243794478806*^9}, {3.9872471765023203`*^9, 
  3.987247181793449*^9}, {3.989479439316731*^9, 
  3.989479439934119*^9}},ExpressionUUID->"340aff69-a389-4054-8e6c-\
51be0594c7c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resII1", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", "OSGloc", ",", " ", "0"}], "]"}]}], "}"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{"OSGloc", "->", "z2"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resII1p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resII1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resII1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resII1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resII1", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resII1pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resII1p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resII1p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resII1p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resII1p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
    "y1", " ", "and", " ", "y2", " ", "in", " ", "this", " ", "section", " ", 
     "are", " ", 
     TemplateBox[<|"boxes" -> FormBox[
         SubscriptBox[
          OverscriptBox[
           StyleBox["y", "TI"], "^"], 
          RowBox[{"1", ",", "2"}]], TraditionalForm], "errors" -> {}, "input" -> 
       "\\hat{y}_{1,2}", "state" -> "Boxes"|>,
      "TeXAssistantTemplate"], " ", "in", " ", "equation", " ", 
     RowBox[{"(", "4.33", ")"}], " ", "of", " ", "the", " ", "draft"}], 
    "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.968453624835808*^9, 3.968453630591447*^9}, {
   3.968455483067665*^9, 3.968455491492556*^9}, {3.968456428377142*^9, 
   3.968456779038104*^9}, {3.9684569797206984`*^9, 3.968457038129016*^9}, {
   3.96845708311082*^9, 3.9684572263627033`*^9}, {3.968457262230877*^9, 
   3.968457301315874*^9}, {3.968457352677471*^9, 3.968457365787342*^9}, {
   3.968457726245969*^9, 3.968457839768298*^9}, {3.9684580488320417`*^9, 
   3.968458050029957*^9}, {3.970213631787293*^9, 3.9702136355517483`*^9}, {
   3.9702136812783012`*^9, 3.970213706592411*^9}, {3.9702147417224693`*^9, 
   3.970214767910234*^9}, {3.9702148659168863`*^9, 3.970214874510878*^9}, {
   3.9702149269546537`*^9, 3.970214940253256*^9}, {3.9702149923474693`*^9, 
   3.970215090869204*^9}, {3.982495111688575*^9, 3.982495113866253*^9}, {
   3.987243804079777*^9, 3.9872438063592567`*^9}, 3.987244050914748*^9, {
   3.989479466337202*^9, 3.989479466408326*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1c7ece71-93b5-464c-a853-f3edd48986b5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"y1", "-", "y2"}], ")"}], "2"]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "y2"}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "y2"}]}], ")"}]}], "+", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", "y2"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", "y2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "y2"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"6", " ", "y2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y1", "4"], "-", 
        RowBox[{"2", " ", "y1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y2"}], ")"}], "2"], " ", "y2"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y2"}], ")"}], "2"], " ", 
         SuperscriptBox["y2", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y2", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y2", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y2", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "y2"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["y2", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y2", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", "y1", " ", "y2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y2"}], ")"}], "2"]}], " ", "y2"}], "+", 
        RowBox[{
         SuperscriptBox["y1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"6", " ", "y2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "y2"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["y2", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y2", "3"]}]}], ")"}]}], "-", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "y2"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["y2", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9702150452797422`*^9, 3.970215060766486*^9}, 
   3.970362576226128*^9, 3.970643680290772*^9, 3.9706478450937643`*^9, 
   3.9706480187153587`*^9, 3.971858144298216*^9, 3.9719394402925673`*^9, 
   3.978421445459234*^9, 3.9791939240789413`*^9, 3.982495137531683*^9, 
   3.982495526032139*^9, 3.982536938100889*^9, 3.9825434820199823`*^9, 
   3.9872438221939793`*^9, 3.988844454422062*^9, 3.988844539199697*^9, 
   3.988844765428913*^9, 3.988846564473901*^9, 3.9888478528033752`*^9, 
   3.9894808454783087`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"525a5db1-66dc-4c01-aef8-54cbac20eadc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resII2", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "OSGloc", ",", " ", "1"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", "OSGloc", ",", " ", "0"}], "]"}], ",", 
         " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", "OSGloc", ",", " ", "0"}], "]"}]}], "}"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{"OSGloc", "->", "z2"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resII2p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resII2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resII2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resII2", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resII2", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resII2pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resII2p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resII2p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resII2p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resII2p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.968458071479447*^9, 3.9684582008158092`*^9}, {
  3.9702136394188337`*^9, 3.970213643088214*^9}, {3.970213718345602*^9, 
  3.970213744513441*^9}, {3.970215132912038*^9, 3.9702151667168417`*^9}, {
  3.9702152474616756`*^9, 3.970215280980736*^9}, {3.970219595628199*^9, 
  3.970219623138084*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"653fcf0e-95c8-424c-9575-0aa6c6dc5942"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.9702153018243713`*^9, {3.970219604525511*^9, 3.970219632679488*^9}, 
   3.970362585207657*^9, 3.970643688839478*^9, 3.970647853189212*^9, 
   3.97064802664342*^9, 3.971858152046224*^9, 3.971939447884757*^9, 
   3.9784214540128508`*^9, 3.9791939323951063`*^9, 3.982495146060872*^9, 
   3.982536947316278*^9, 3.982543490481962*^9, 3.987243830419837*^9, 
   3.988844455444118*^9, 3.988844547551591*^9, 3.988844774345908*^9, 
   3.9888465734693003`*^9, 3.9888478617644253`*^9, 3.9894808546565657`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e3ff51c0-ca97-46dc-a029-4e6c29faf985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CyclicpermII", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f2p", " ", "resII1pp"}], "-", 
      RowBox[{
       FractionBox["g2p", "g2"], " ", "resII2pp"}]}], ")"}], "/.", "ListF1"}],
    "//", "FullSimplify", 
   RowBox[{"(*", 
    RowBox[{
    "Total", " ", "contribution", " ", "to", " ", "the", " ", "first", " ", 
     "cyclic", " ", "permutation", " ", "from", " ", "the", " ", 
     RowBox[{"integrand", "."}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.968458673380025*^9, 3.968458712609984*^9}, {
   3.9684588605587*^9, 3.968458899481556*^9}, {3.968459156182625*^9, 
   3.968459408789217*^9}, 3.9684594554143867`*^9, {3.968462958354806*^9, 
   3.968462968068519*^9}, {3.968463870724957*^9, 3.96846388226368*^9}, 
   3.968465121997149*^9, 3.970213658337068*^9, {3.970213800240163*^9, 
   3.970213810928866*^9}, {3.970215355639385*^9, 3.970215378525951*^9}, {
   3.970363438732407*^9, 3.970363441764535*^9}, {3.971858145888205*^9, 
   3.971858150360021*^9}, 3.978421442152864*^9, 3.982495143727054*^9, {
   3.98249525106644*^9, 3.9824952552423286`*^9}, {3.9824953019514513`*^9, 
   3.982495302673946*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"4899a54a-21b0-4787-b318-62b446d0ad27"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "-", 
   RowBox[{"6", " ", "x"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]], "Output",
 CellChangeTimes->{
  3.970215385367284*^9, 3.9703625881431007`*^9, 3.970363450779855*^9, 
   3.97064369592909*^9, 3.970647854554027*^9, 3.9706480334316807`*^9, 
   3.971858156776937*^9, 3.9718582070866632`*^9, 3.971939451840537*^9, 
   3.9784214571646223`*^9, 3.979193935729453*^9, {3.98249529586665*^9, 
   3.982495303854373*^9}, 3.982495526072448*^9, 3.982536947386609*^9, 
   3.9825434905411167`*^9, 3.9872438305073566`*^9, 3.988844455554098*^9, 
   3.988844547603187*^9, 3.988844774386437*^9, 3.988846573528858*^9, 
   3.988847861842402*^9, 3.989480854705041*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"0003e200-473f-4d35-a588-b14751ab5fc9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Permutation III (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalXi]", "*"], TraditionalForm]],ExpressionUUID->
  "5a70ca70-d62b-427b-b9d0-183bcb0d1ead"],
 " \[Tau] \[CapitalPsi]  \[CapitalXi] ):(Equation (B.42))"
}], "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
  3.987243722723978*^9, 3.987243794478806*^9}, {3.987244081296476*^9, 
  3.987244108864397*^9}, {3.9872471639866962`*^9, 3.9872471692093763`*^9}, {
  3.9894794565025673`*^9, 
  3.989479456566732*^9}},ExpressionUUID->"cf785b23-656a-47be-b4e5-\
e0b14a98918a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resIII1", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"\"\<eta\>\"", ",", " ", "z1", ",", "0"}], "]"}], ",", 
        RowBox[{"op", "[", 
         RowBox[{"\"\<c\>\"", ",", " ", "z1", ",", "0"}], "]"}]}], "}"}], ",", 
      RowBox[{"OSG", "/.", 
       RowBox[{"{", 
        RowBox[{"OSGloc", "->", "z2"}], "}"}]}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resIII1p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resIII1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resIII1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resIII1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resIII1", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resIII1pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resIII1p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resIII1p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resIII1p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resIII1p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify", 
   RowBox[{"(*", 
    RowBox[{
    "y1", " ", "and", " ", "y2", " ", "in", " ", "this", " ", "section", " ", 
     "are", " ", 
     TemplateBox[<|"boxes" -> FormBox[
         SubscriptBox[
          OverscriptBox[
           StyleBox["y", "TI"], "^"], 
          RowBox[{"1", ",", "2"}]], TraditionalForm], "errors" -> {}, "input" -> 
       "\\hat{y}_{1,2}", "state" -> "Boxes"|>,
      "TeXAssistantTemplate"], " ", "in", " ", "equation", " ", 
     RowBox[{"(", "4.33", ")"}], " ", "of", " ", "the", " ", "draft"}], 
    "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.970222615509704*^9, 3.970222673121183*^9}, {
   3.9702227770885553`*^9, 3.970222857740406*^9}, {3.982495397214839*^9, 
   3.982495401446332*^9}, 3.987244058409719*^9, {3.98724411873207*^9, 
   3.987244121954302*^9}, {3.989479460617453*^9, 3.98947946071166*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"e88acbdc-062a-40aa-94de-951f030cfc52"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y1"}], ")"}], " ", "y1", " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", "y2"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["y1", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", 
     SuperscriptBox["y2", "2"]}], "+", 
    RowBox[{"x", " ", "y1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", "y2", " ", 
     RowBox[{"(", 
      RowBox[{"y1", "+", "y2", "+", 
       RowBox[{"y1", " ", "y2"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"y2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["y1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "y2"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
       RowBox[{"y1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "y2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["y2", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["y1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "y2"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["y1", "3"], " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"7", " ", "y2"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y2", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["y1", "2"], " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{"12", "-", 
          RowBox[{"22", " ", "y2"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["y2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y2", "3"]}]}], ")"}]}], "+", 
       RowBox[{"y1", " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"12", " ", "y2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y2", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "y2"}], "+", 
          SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["y1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "y2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "y2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["y2", "3"]}], ")"}]}], "-", 
       RowBox[{"y1", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "y2"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["y2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y2", "3"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.970222876336628*^9, 3.970364107347364*^9, 
  3.970643760893516*^9, 3.970648093079794*^9, 3.971858319728043*^9, 
  3.9719395148641376`*^9, 3.9784215905766687`*^9, 3.979193994632004*^9, 
  3.982495408048019*^9, 3.982536951766255*^9, 3.9825434945570307`*^9, 
  3.987244129401312*^9, 3.988844456763081*^9, 3.988844551483038*^9, 
  3.98884477809729*^9, 3.98884657725552*^9, 3.9888478655364017`*^9, 
  3.989480858439344*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"35f5776d-1583-4ee0-a7be-453a5f6d4a0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resIII2", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<xi\>\"", ",", "z2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<c\>\"", ",", "z2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<ExpPhi\>\"", ",", 
          RowBox[{"-", "2"}], ",", "z2", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resIII2p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resIII2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resIII2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resIII2", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resIII2", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resIII2pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resIII2p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resIII2p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resIII2p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resIII2p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9702228966834183`*^9, 3.970222955796129*^9}, {
  3.9702230269280233`*^9, 3.970223062215386*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"72ed6957-20c2-473c-b4b1-8188c8c3fb85"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y1"}], ")"}], " ", "y1", " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", "y2"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y1", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", 
      SuperscriptBox["y2", "2"]}], "+", 
     RowBox[{"x", " ", "y1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}], "2"], " ", "y2", " ", 
      RowBox[{"(", 
       RowBox[{"y1", "+", "y2", "+", 
        RowBox[{"2", " ", "y1", " ", "y2"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "y2"}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", "y2"}], "+", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "y2"}], "+", 
           SuperscriptBox["y2", "2"]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"4", " ", "y2"}], "+", 
        RowBox[{
         SuperscriptBox["y1", "3"], " ", "y2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "y2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"6", " ", "y2"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["y2", "2"]}], "+", 
           SuperscriptBox["y2", "3"]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y2", "4"], "-", 
        RowBox[{"y1", " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"6", " ", "y2"}], "+", 
           SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["y1", "3"], " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "y2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "y2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["y2", "3"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y1", "3"], "+", 
        RowBox[{
         SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"5", " ", "y2"}], "+", 
           SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
        RowBox[{"y2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"6", " ", "y2"}], "+", 
           SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"10", " ", "y2"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["y2", "2"]}], "+", 
           SuperscriptBox["y2", "4"]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.970223089491035*^9, 3.970364119555996*^9, 
  3.9706437733214207`*^9, 3.970648106057468*^9, 3.9718583322901497`*^9, 
  3.971939526947866*^9, 3.978421602798148*^9, 3.9791940069739437`*^9, 
  3.98249542134009*^9, 3.982536964005072*^9, 3.982543507476871*^9, 
  3.987244141461177*^9, 3.9888445634086742`*^9, 3.9888447901493464`*^9, 
  3.988846589655614*^9, 3.988847877652451*^9, 3.989480870406337*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"59ae8a02-211e-4d8f-beec-e66b6ff6ae6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resIII3", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x1"}], ",", 
         RowBox[{"PCOyloc", "->", "y1"}]}], "}"}]}], ",", 
      RowBox[{"PCO3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCOxloc", "->", "x2"}], ",", 
         RowBox[{"PCOyloc", "->", "y2"}]}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "z1"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<xi\>\"", ",", "z2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<c\>\"", ",", "z2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<ExpPhi\>\"", ",", 
          RowBox[{"-", "2"}], ",", "z2", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"\[CapitalPsi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalPsi]loc", "->", "z3"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "z4"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resIII3p", "=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"resIII3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"BCCorrelator", "[", 
          RowBox[{"resIII3", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         RowBox[{"EtaXiCorrelator", "[", 
          RowBox[{"resIII3", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], 
         RowBox[{"PhiCorrelator", "[", 
          RowBox[{"resIII3", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z1", "->", "0"}], ",", " ", 
          RowBox[{"z3", "->", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z4", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resIII3pp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resIII3p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resIII3p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x2", "->", "y2"}], "}"}]}], ",", "y2"}], "]"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"resIII3p", "/.", 
              RowBox[{"{", 
               RowBox[{"x1", "->", "y1"}], "}"}]}], ",", "y1"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"resIII3p", ",", "x1"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], ")"}], ",", 
         "x2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x2", "->", "y2"}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"z2", "->", "x"}], "}"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9702231017893677`*^9, 3.970223160318852*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"902559d7-d1f0-403b-ba68-b4655df4d3ec"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.970223183013084*^9, 3.970364127589113*^9, 
  3.97064378134595*^9, 3.970648114114357*^9, 3.971858340095912*^9, 
  3.971939534669815*^9, 3.978421610676353*^9, 3.979194014737356*^9, 
  3.982495436358609*^9, 3.982536972006621*^9, 3.982543515403644*^9, 
  3.987244149286104*^9, 3.988844571041033*^9, 3.988844797536001*^9, 
  3.9888465971318703`*^9, 3.9888478850171757`*^9, 3.989480877915593*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e29d4927-7fa9-47da-8f22-95f7a8d04c22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CyclicpermIII1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["g1p", "g1"], "resIII1pp"}], "+", 
      RowBox[{"f2p", " ", "resIII2pp"}], "-", 
      RowBox[{
       FractionBox["g2p", "g2"], " ", "resIII3pp"}]}], ")"}], "/.", 
    "ListF1"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.970223196386656*^9, 3.9702232408034782`*^9}, {
   3.97022327885923*^9, 3.970223302938942*^9}, {3.9718583277604313`*^9, 
   3.971858333190995*^9}, 3.978421594642571*^9, {3.9824954377677507`*^9, 
   3.982495440590054*^9}, {3.982495570265546*^9, 3.982495570445725*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"21ab7ce2-eb33-44d2-9249-33a031c1bd3a"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{
   RowBox[{"-", "1"}], "+", "x"}]]], "Output",
 CellChangeTimes->{3.970223312579522*^9, 3.970364133993752*^9, 
  3.97064378826441*^9, 3.970648121509337*^9, 3.9718583465132627`*^9, 
  3.9719396298425493`*^9, 3.978421616766737*^9, 3.979194020819909*^9, 
  3.982495526451173*^9, 3.982495571187242*^9, 3.982495922520095*^9, 
  3.982536972058708*^9, 3.982543515490774*^9, 3.987244149376952*^9, 
  3.988844571088378*^9, 3.988844797579761*^9, 3.98884659720932*^9, 
  3.9888478850946283`*^9, 3.989480878013688*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"c9b386f8-54b8-42c7-af8a-5ea50a41e67a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Vertical Integration:(Appendix B.2.4)", "Title",
 CellChangeTimes->{{3.982535987378924*^9, 3.982536025673703*^9}, {
   3.982545160476881*^9, 3.982545163416308*^9}, 3.982728732910252*^9, {
   3.9872443044085627`*^9, 3.987244329834244*^9}, {3.9894810200981703`*^9, 
   3.9894810232823067`*^9}, {3.989481173694302*^9, 
   3.98948117378645*^9}},ExpressionUUID->"18cfbcd3-8408-4934-a1b0-\
9d9108c68db1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Operators", " ", "defined"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalChi]V", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<eta\>\"", ",", "\[CapitalChi]Vloc", ",", " ", "0"}], 
        "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", 
         RowBox[{"Conjugate", "[", " ", "\[CapitalChi]Vloc", "]"}], ",", " ", 
         "0"}], "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", " ", "1", ",", "\[CapitalChi]Vloc", ",",
          " ", "0"}], " ", "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", " ", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Conjugate", "[", "\[CapitalChi]Vloc", "]"}], ",", " ", 
         "0"}], " ", "]"}]}], "}"}]}], ";"}], 
   RowBox[{"(*", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{"\[Eta]", 
          OverscriptBox[
           StyleBox["c", "TI"], "~"], 
          SuperscriptBox[
           StyleBox["e", "TI"], "\[Phi]"], 
          SuperscriptBox[
           StyleBox["e", "TI"], 
           RowBox[{"-", 
             OverscriptBox["\[Phi]", "~"]}]]}], TraditionalForm], 
      "errors" -> {}, "input" -> 
      "\\eta \\tilde{c}e^{\\phi}e^{-\\tilde{\\phi}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalXi]", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "\[CapitalXi]loc", ",", " ", "1"}], 
        "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]loc", ",", " ", "0"}], 
        "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", 
         RowBox[{"-", "2"}], ",", " ", "\[CapitalXi]loc", ",", " ", "0"}], 
        "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalXi]s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", "0"}], 
        "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", "0"}], 
        "]"}], ",", " ", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", "1"}], 
        "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PCO1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"\"\<eta\>\"", ",", " ", "PCO1xloc", ",", " ", "0"}], "]"}], ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<ExpPhi\>\"", ",", "2", ",", " ", "PCO1yloc", ",", " ", 
         "0"}], "]"}], ",", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<b\>\"", ",", " ", "PCO1yloc", ",", " ", "0"}], "]"}]}], 
      " ", "}"}]}], 
    RowBox[{"(*", 
     TemplateBox[<|"boxes" -> FormBox[
         RowBox[{"\[Eta]", 
           RowBox[{"(", 
             StyleBox["x", "TI"], ")"}], 
           SuperscriptBox[
            StyleBox["e", "TI"], 
            RowBox[{"2", "\[Phi]"}]], 
           StyleBox["b", "TI"], 
           RowBox[{"(", 
             StyleBox["y", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
       "input" -> "\\eta (x) e^{2\\phi}b(y)", "state" -> "Boxes"|>,
      "TeXAssistantTemplate"], "*)"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9872443519889812`*^9, 3.9872443682686462`*^9}, {
   3.987244541144747*^9, 3.987244594591774*^9}, {3.987244641660433*^9, 
   3.987244650909713*^9}, 3.987244695548265*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"71d0263f-ad3c-40a3-b54c-ca5123aa5f7c"],

Cell[CellGroupData[{

Cell["\<\
Vertical Integration Step 1: (Evaluating Equation (B.46) of the draft)\
\>", "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
  3.987243722723978*^9, 3.987243794478806*^9}, {3.987244081296476*^9, 
  3.987244108864397*^9}, {3.987244414042412*^9, 3.9872444240357733`*^9}, {
  3.987244475220312*^9, 3.987244493964254*^9}, {3.989479522265585*^9, 
  3.989479522361182*^9}},ExpressionUUID->"11279b1e-15f5-4ca2-b5f1-\
8cfbf62ad8e8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resV1", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "\[CapitalXi]loc", ",", " ", "1"}], 
          "]"}], ",", " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", " ", "\[CapitalXi]loc", ",", " ", "0"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV1p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"resV1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"resV1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"resV1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"resV1", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV2", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          
          RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", 
           "0"}], "]"}], ",", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", "1"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV2p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"resV2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"resV2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"resV2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"resV2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV3", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          
          RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", 
           "0"}], "]"}], ",", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", "0"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV3p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"resV3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"resV3", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"resV3", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"resV3", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\n", 
 RowBox[{"V1res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"f1p", " ", "resV1p"}], "+", 
       RowBox[{"f2p", " ", "resV2p"}], "-", 
       RowBox[{
        FractionBox["g2p", "g2"], "resV3p"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "->", "f1"}], "}"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"f1p", " ", "resV1p"}], "+", 
       RowBox[{"f2p", " ", "resV2p"}], "-", 
       RowBox[{
        FractionBox["g2p", "g2"], "resV3p"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "->", "y1"}], "}"}]}], ")"}]}], "//", "FullSimplify", 
   RowBox[{"(*", 
    RowBox[{"Equation", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".44"}], ")"}]}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.9825359166649*^9, 3.982535927915381*^9}, {
   3.982535963785535*^9, 3.982535967057835*^9}, {3.98253606319637*^9, 
   3.982536101708918*^9}, {3.982545187613008*^9, 3.982545200722508*^9}, {
   3.9872443105278263`*^9, 3.9872443111509953`*^9}, 3.987244344729928*^9, {
   3.987244386536441*^9, 3.987244405198927*^9}, {3.987247653456833*^9, 
   3.9872476593836184`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ade58450-e48f-4eb7-9d4e-f63c04a7183e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "f2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f1p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", "f2"}], ")"}], "2"], " ", "g2"}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", "f1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", "f1", "-", 
            RowBox[{"2", " ", "f2"}]}], ")"}], " ", "f2p", " ", "g2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", "f2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "f1"}], "+", "f2"}], ")"}], " ", "g2p"}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"f1", "-", "y1"}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", "f1"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"f1", "-", "f2"}], ")"}], "2"], " ", "g2", " ", 
    RowBox[{"(", 
     RowBox[{"f2", "-", "y1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "y1"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.9825360307792997`*^9, {3.982536066897246*^9, 3.98253610261127*^9}, 
   3.982536875064893*^9, 3.9825369731583433`*^9, 3.982543516471792*^9, 
   3.9872445115737553`*^9, 3.987244698184786*^9, 3.988844572046096*^9, 
   3.98884479872838*^9, 3.988846598285141*^9, 3.988847886272887*^9, 
   3.989480879144741*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"45ddda64-f86f-4cef-90fa-245d1bd8d443"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertical Integration Step 2: ( Equation (B.49) of the draft)", \
"Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
   3.987243722723978*^9, 3.987243794478806*^9}, {3.987244081296476*^9, 
   3.987244108864397*^9}, {3.987244414042412*^9, 3.9872444240357733`*^9}, {
   3.987244475220312*^9, 3.987244493964254*^9}, {3.9872448157197*^9, 
   3.987244827935276*^9}, 3.98724671059105*^9, {3.9894795408507442`*^9, 
   3.989479560627887*^9}},ExpressionUUID->"2c6ea9aa-d84a-4ff6-be3a-\
a7922854fe0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"resV4", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCO1xloc", "->", "x1"}], ",", 
         RowBox[{"PCO1yloc", "->", "y1"}]}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]Vloc", "->", "I"}], "}"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"\"\<xi\>\"", ",", " ", "f1", " ", ",", " ", "1"}], "]"}], ",",
         " ", 
        RowBox[{"op", "[", 
         RowBox[{"\"\<ExpPhi\>\"", ",", " ", 
          RowBox[{"-", "2"}], ",", "f1", " ", ",", " ", "0"}], "]"}]}], "}"}],
       ",", " ", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], " ", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV4p", "=", 
   RowBox[{
    RowBox[{"resV4", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"BCCorrelator", "[", 
     RowBox[{"resV4", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], 
    RowBox[{"EtaXiCorrelator", "[", 
     RowBox[{"resV4", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "]"}], 
    RowBox[{"PhiCorrelator", "[", 
     RowBox[{"resV4", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV4pp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"resV4p", "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", "f3"}], "}"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"resV4p", "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", "y2"}], "}"}]}], ")"}]}], "//", "Cancel"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV4ppp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"resV4pp", "/.", 
        RowBox[{"{", 
         RowBox[{"x1", "->", "y1"}], "}"}]}], ",", " ", "y1"}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"resV4pp", ",", " ", "x1"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9825369548157*^9, 3.982536965103167*^9}, {
  3.982537045511969*^9, 3.982537046480496*^9}, {3.982537224949725*^9, 
  3.98253724073495*^9}, {3.9872448329863577`*^9, 3.987244836970365*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"4c2fa5ef-0801-49da-aa4a-023a931c9529"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"resV5", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCO1xloc", "->", "x1"}], ",", 
         RowBox[{"PCO1yloc", "->", "y1"}]}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]Vloc", "->", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"\"\<eta\>\"", ",", " ", "f2", ",", " ", "0"}], "]"}], ",", 
        " ", 
        RowBox[{"op", "[", 
         RowBox[{"\"\<c\>\"", ",", " ", "f2", ",", " ", "1"}], "]"}]}], "}"}],
       ",", " ", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], " ", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV5p", "=", 
   RowBox[{
    RowBox[{"resV5", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"BCCorrelator", "[", 
     RowBox[{"resV5", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], 
    RowBox[{"EtaXiCorrelator", "[", 
     RowBox[{"resV5", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "]"}], 
    RowBox[{"PhiCorrelator", "[", 
     RowBox[{"resV5", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV5pp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"resV5p", "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", "f3"}], "}"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"resV5p", "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", "y2"}], "}"}]}], ")"}]}], "//", "Cancel"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV5ppp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"resV5pp", "/.", 
        RowBox[{"{", 
         RowBox[{"x1", "->", "y1"}], "}"}]}], ",", " ", "y1"}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"resV5pp", ",", " ", "x1"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.982537248432054*^9, 3.9825373018469353`*^9}, 
   3.982537332960589*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"9e6c7869-2c57-4026-a1c8-a688c38203c3"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"resV6", "=", 
     RowBox[{"FactorizeCorrelator", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], 
        ",", 
        RowBox[{"PCO1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PCO1xloc", "->", "x1"}], ",", 
           RowBox[{"PCO1yloc", "->", "y1"}]}], "}"}]}], ",", " ", 
        RowBox[{"\[CapitalChi]V", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalChi]Vloc", "->", "I"}], "}"}]}], ",", 
        RowBox[{"\[CapitalXi]", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], " ", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"op", "[", 
           RowBox[{"\"\<eta\>\"", ",", " ", "f2", ",", " ", "0"}], "]"}], ",",
           " ", 
          RowBox[{"op", "[", 
           RowBox[{"\"\<c\>\"", ",", " ", "f2", ",", " ", "0"}], "]"}]}], 
         "}"}], ",", " ", 
        RowBox[{"\[CapitalXi]", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], " ", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resV6p", "=", 
     RowBox[{
      RowBox[{"resV6", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"BCCorrelator", "[", 
       RowBox[{"resV6", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], 
      RowBox[{"EtaXiCorrelator", "[", 
       RowBox[{"resV6", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}], 
      RowBox[{"PhiCorrelator", "[", 
       RowBox[{"resV6", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resV6pp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"resV6p", "/.", 
          RowBox[{"{", 
           RowBox[{"y", "->", "f3"}], "}"}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{"resV6p", "/.", 
          RowBox[{"{", 
           RowBox[{"y", "->", "y2"}], "}"}]}], ")"}]}], "//", "Cancel"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resV6ppp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"resV6pp", "/.", 
          RowBox[{"{", 
           RowBox[{"x1", "->", "y1"}], "}"}]}], ",", " ", "y1"}], "]"}], "+", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"resV6pp", ",", " ", "x1"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], "//", "Simplify"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{3.982537319593205*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"e71985eb-ff1f-4fef-bc3c-fb9904a02afb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"resV7", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"PCO1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PCO1xloc", "->", "x1"}], ",", 
         RowBox[{"PCO1yloc", "->", "y1"}]}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]Vloc", "->", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], " ", ",", " ", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"\"\<xi\>\"", ",", " ", "f3", ",", " ", "1"}], "]"}], ",", 
        " ", 
        RowBox[{"op", "[", 
         RowBox[{"\"\<ExpPhi\>\"", ",", 
          RowBox[{"-", "2"}], ",", " ", "f3", ",", " ", "0"}], "]"}]}], 
       "}"}]}], " ", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV7p", "=", 
   RowBox[{
    RowBox[{"resV7", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"BCCorrelator", "[", 
     RowBox[{"resV7", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], 
    RowBox[{"EtaXiCorrelator", "[", 
     RowBox[{"resV7", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "]"}], 
    RowBox[{"PhiCorrelator", "[", 
     RowBox[{"resV7", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV7pp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"resV7p", "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", "f3"}], "}"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"resV7p", "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", "y2"}], "}"}]}], ")"}]}], "//", "Cancel"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resV7ppp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"resV7pp", "/.", 
        RowBox[{"{", 
         RowBox[{"x1", "->", "y1"}], "}"}]}], ",", " ", "y1"}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"resV7pp", ",", " ", "x1"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x1", "->", "y1"}], "}"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.9825373249275017`*^9, {3.987245256782086*^9, 3.987245258388514*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"036afec5-94f4-48cf-ac01-44aad32dc166"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2res", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f1p", " ", "resV4ppp"}], "+", 
     RowBox[{"f2p", " ", "resV5ppp"}], "-", 
     RowBox[{
      FractionBox["g2p", "g2"], " ", "resV6ppp"}], "-", 
     RowBox[{"f3p", " ", "resV7ppp"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987245269581131*^9, 3.987245306481518*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"4e3dbb32-c28e-4cfa-a6f3-09ee0ae0a559"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Permutation I: (Equation (B.51) of the draft)", "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
  3.987243722723978*^9, 3.987243794478806*^9}, {3.987244081296476*^9, 
  3.987244108864397*^9}, {3.987244414042412*^9, 3.9872444240357733`*^9}, {
  3.987244475220312*^9, 3.987244493964254*^9}, {3.9872448157197*^9, 
  3.987244827935276*^9}, {3.9872450476568213`*^9, 3.9872450730225687`*^9}, {
  3.989479581380698*^9, 
  3.989479583124892*^9}},ExpressionUUID->"b60bd9c3-49f2-43c5-a4c4-\
235d76ed4605"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VI1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V1res", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f1", "->", 
           RowBox[{"f", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
          RowBox[{"f1p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
          RowBox[{"f2", "->", 
           RowBox[{"f", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
          RowBox[{"f2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
          RowBox[{"g2", "->", 
           RowBox[{"g", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
          RowBox[{"g2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}]}], "}"}]}], 
       "/.", 
       RowBox[{"{", 
        RowBox[{"y1", "->", 
         RowBox[{"FCO", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               SuperscriptBox["x", "2"]}], ")"}], 
             FractionBox["1", "2"]]}]}], "]"}]}], " ", "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"u", "->", 
        FractionBox["1", "\[Lambda]"]}], "}"}]}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", "x", "<", "1"}], ",", 
        RowBox[{"\[Alpha]", ">", "1"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VI2", "=", 
   RowBox[{"Cancel", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"V2res", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f1", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f1p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
         RowBox[{"f2", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f2p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
         RowBox[{"g2", "->", 
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
         RowBox[{"g2p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
         RowBox[{"f3", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f3p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "->", 
         RowBox[{"FCO", "[", "y1", "]"}]}], ",", 
        RowBox[{"y2", "->", 
         RowBox[{"FCO", "[", "y2", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y1", "->", 
        RowBox[{"x", "+", 
         RowBox[{"I", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "2"]}], ")"}], 
           FractionBox["1", "2"]]}]}]}], ",", " ", 
       RowBox[{"y2", "->", 
        RowBox[{"x", "-", 
         RowBox[{"I", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "2"]}], ")"}], 
           FractionBox["1", "2"]]}]}]}], ",", 
       RowBox[{"u", "->", 
        FractionBox["1", "\[Lambda]"]}]}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9690746193224373`*^9, 3.9690746943559637`*^9}, {
   3.969074771093611*^9, 3.9690748518626966`*^9}, {3.969075267871931*^9, 
   3.96907533293784*^9}, {3.969075378267082*^9, 3.9690754206053543`*^9}, {
   3.969075510478837*^9, 3.969075513802816*^9}, {3.969075880083908*^9, 
   3.969075905565516*^9}, {3.969075941104556*^9, 3.969075990124577*^9}, 
   3.969076105358536*^9, {3.9690762539924793`*^9, 3.969076304912828*^9}, {
   3.9690767011243877`*^9, 3.9690767519291887`*^9}, {3.9690767824960012`*^9, 
   3.9690768684492598`*^9}, {3.969076950301298*^9, 3.96907698227777*^9}, {
   3.969082790316348*^9, 3.9690828126203327`*^9}, {3.96908306763655*^9, 
   3.969083077708982*^9}, {3.96908331791521*^9, 3.969083318094655*^9}, {
   3.970113268254272*^9, 3.970113282483386*^9}, {3.970113451965373*^9, 
   3.9701134630163507`*^9}, {3.970118823904067*^9, 3.970118886561707*^9}, {
   3.9701194254122343`*^9, 3.970119455618369*^9}, {3.970119501263028*^9, 
   3.9701195100429487`*^9}, {3.9784238021176987`*^9, 3.978423824481929*^9}, {
   3.9784238562378807`*^9, 3.978423858681525*^9}, {3.982537355517706*^9, 
   3.982537448451634*^9}, {3.982537486292947*^9, 3.982537508100731*^9}, {
   3.9825375442510223`*^9, 3.982537587706644*^9}, {3.9825376958557043`*^9, 
   3.9825377172472486`*^9}, {3.982537751762806*^9, 3.982537771310528*^9}, {
   3.982537809268208*^9, 3.9825378532918253`*^9}, {3.982538412326453*^9, 
   3.982538414589961*^9}, {3.982538603155806*^9, 3.982538605834813*^9}, {
   3.9872448962003803`*^9, 3.987244897365732*^9}, {3.9872449568786507`*^9, 
   3.987244995865218*^9}, {3.987245027379693*^9, 3.98724502771528*^9}, {
   3.987245151909258*^9, 3.98724516349384*^9}, {3.98724529104569*^9, 
   3.9872452921079607`*^9}, 3.987245628092942*^9, {3.987245781326605*^9, 
   3.987245802470791*^9}, {3.987245834448284*^9, 3.9872458588215714`*^9}, {
   3.9888451809431353`*^9, 3.988845204576675*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"8089a2e1-486b-4772-af59-2990b72a9666"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"VI1", "+", "VI2"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", " ", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"0", "<", "x", "<", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.987245899965569*^9, 3.987245934924667*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"265f1903-03ac-4889-94fe-9b92f64b02a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], "x"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Lambda]"], "]"}], "1"],
    SeriesData[$CellContext`\[Lambda], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 
   DirectedInfinity[1], {Complex[0, -2]/$CellContext`x}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.987245935794367*^9, 3.987245942807954*^9}, 
   3.988844632077056*^9, 3.988844859026288*^9, 3.988845223477469*^9, 
   3.9888466561280403`*^9, 3.988847947653462*^9, 3.989480939583725*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"8b54812d-4269-4038-b900-20620ccd2b18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Permutation II: (Equation (B.53) of the draft)", "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
  3.987243722723978*^9, 3.987243794478806*^9}, {3.987244081296476*^9, 
  3.987244108864397*^9}, {3.987244414042412*^9, 3.9872444240357733`*^9}, {
  3.987244475220312*^9, 3.987244493964254*^9}, {3.9872448157197*^9, 
  3.987244827935276*^9}, {3.9872450476568213`*^9, 3.9872450730225687`*^9}, {
  3.987245959489523*^9, 3.987245975658431*^9}, {3.9894795875648317`*^9, 
  3.9894795876446877`*^9}},ExpressionUUID->"a67ba0f7-3c76-41da-924f-\
bd1a75b0c063"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VII1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V1res", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f1", "->", 
           RowBox[{"f", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
          RowBox[{"f1p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
          RowBox[{"f2", "->", 
           RowBox[{"f", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
          RowBox[{"f2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
          RowBox[{"g2", "->", 
           RowBox[{"g", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
          RowBox[{"g2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}]}], "}"}]}], 
       "/.", 
       RowBox[{"{", 
        RowBox[{"y1", "->", 
         RowBox[{"FCO", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               SuperscriptBox["x", "2"]}], ")"}], 
             FractionBox["1", "2"]]}]}], "]"}]}], " ", "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"u", "->", 
        FractionBox["1", "\[Lambda]"]}], "}"}]}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", "x", "<", "1"}], ",", 
        RowBox[{"\[Alpha]", ">", "1"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VII2", "=", 
   RowBox[{"Cancel", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"V2res", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f1", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f1p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
         RowBox[{"f2", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f2p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
         RowBox[{"g2", "->", 
          RowBox[{"g", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"g2p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
         RowBox[{"f3", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f3p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "->", 
         RowBox[{"FCO", "[", "y1", "]"}]}], ",", 
        RowBox[{"y2", "->", 
         RowBox[{"FCO", "[", "y2", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y1", "->", 
        RowBox[{"x", "+", 
         RowBox[{"I", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "2"]}], ")"}], 
           FractionBox["1", "2"]]}]}]}], ",", 
       RowBox[{"y2", "->", 
        RowBox[{"x", "-", 
         RowBox[{"I", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "2"]}], ")"}], 
           FractionBox["1", "2"]]}]}]}], ",", 
       RowBox[{"u", "->", 
        FractionBox["1", "\[Lambda]"]}]}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9872460034525843`*^9, 3.9872460556704397`*^9}, {
  3.987246128677916*^9, 3.987246154966164*^9}, {3.9872462613062143`*^9, 
  3.9872462652856207`*^9}, {3.988845069329233*^9, 3.988845103773423*^9}, {
  3.988845326096764*^9, 3.9888453502572317`*^9}, {3.9888455898054247`*^9, 
  3.9888456014286413`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"acfaf7f2-811a-4af3-ae28-b8aad5920b85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"VII1", "+", "VII2"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", " ", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"\[Epsilon]", "<", "x", "<", 
       RowBox[{"1", "-", "\[Epsilon]"}]}], ",", " ", 
      RowBox[{"0", "<", "\[Epsilon]", "<", 
       FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9872454120216713`*^9, 3.9872454433524103`*^9}, {
   3.987245492752411*^9, 3.987245547407385*^9}, {3.987245593581514*^9, 
   3.9872456173324547`*^9}, {3.987246068699018*^9, 3.987246074801711*^9}, {
   3.9872464237050257`*^9, 3.987246520083749*^9}, {3.9888450172864447`*^9, 
   3.988845046039652*^9}, 3.988845161837219*^9, 3.988845662234449*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"b5e0536a-3340-4a41-a2e3-dc82afe35636"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "x"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Lambda]"], "]"}], "1"],
    SeriesData[$CellContext`\[Lambda], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 
   DirectedInfinity[1], {
   Complex[0, 4] (-1 + $CellContext`x)^(-1) $CellContext`x^(-1) (-1 + 
     2 $CellContext`x)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.987245476302702*^9, 3.987245581332992*^9}, {
   3.987246102809019*^9, 3.9872461029226513`*^9}, {3.987246256436591*^9, 
   3.987246282638473*^9}, {3.98724642657367*^9, 3.987246520608232*^9}, 
   3.98884464861378*^9, 3.988844876691724*^9, {3.988845037819023*^9, 
   3.988845046933483*^9}, 3.988845123784357*^9, 3.988845162333435*^9, 
   3.988845513749907*^9, 3.988845624160982*^9, 3.988845662574521*^9, 
   3.988846673528867*^9, 3.98884796564291*^9, 3.989480957050675*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"63ab4cc0-6aa8-47bc-bbdc-117200a2ce35"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Permutation III: (Equation (B.55) of the draft)", "Subtitle",
 CellChangeTimes->{{3.987243654171377*^9, 3.987243659147283*^9}, {
  3.987243722723978*^9, 3.987243794478806*^9}, {3.987244081296476*^9, 
  3.987244108864397*^9}, {3.987244414042412*^9, 3.9872444240357733`*^9}, {
  3.987244475220312*^9, 3.987244493964254*^9}, {3.9872448157197*^9, 
  3.987244827935276*^9}, {3.9872450476568213`*^9, 3.9872450730225687`*^9}, {
  3.987245959489523*^9, 3.987245975658431*^9}, {3.98724618836973*^9, 
  3.987246193880887*^9}, {3.989479593757181*^9, 
  3.9894795953809223`*^9}},ExpressionUUID->"ee4b0c24-c331-450d-a7a0-\
d309282311fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VIII1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V1res", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f1", "->", 
           RowBox[{"f", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
          RowBox[{"f1p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
          RowBox[{"f2", "->", 
           RowBox[{"f", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
          RowBox[{"f2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
          RowBox[{"g2", "->", 
           RowBox[{"g", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
          RowBox[{"g2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}]}], "}"}]}], 
       "/.", 
       RowBox[{"{", 
        RowBox[{"y1", "->", 
         RowBox[{"FCO", "[", 
          RowBox[{"x", "+", 
           RowBox[{"I", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               SuperscriptBox["x", "2"]}], ")"}], 
             FractionBox["1", "2"]]}]}], "]"}]}], " ", "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"u", "->", 
        FractionBox["1", "\[Lambda]"]}], "}"}]}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", "x", "<", "1"}], ",", 
        RowBox[{"\[Alpha]", ">", "1"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VIII2", "=", 
   RowBox[{"Cancel", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1p", " ", "resV4ppp"}], "+", 
         RowBox[{"f2p", " ", "resV5ppp"}], "-", 
         RowBox[{
          FractionBox["g2p", "g2"], " ", "resV6ppp"}], "-", 
         RowBox[{"f3p", " ", "resV7ppp"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f1", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f1p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
         RowBox[{"f2", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f2p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
         RowBox[{"g2", "->", 
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
         RowBox[{"g2p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "x"}], "]"}]}], ",", " ", 
         RowBox[{"f3", "->", 
          RowBox[{"f", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
         RowBox[{"f3p", "->", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "->", 
         RowBox[{"FCO", "[", "y1", "]"}]}], ",", 
        RowBox[{"y2", "->", 
         RowBox[{"FCO", "[", "y2", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y1", "->", 
        RowBox[{"x", "+", 
         RowBox[{"I", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "2"]}], ")"}], 
           FractionBox["1", "2"]]}]}]}], ",", 
       RowBox[{"y2", "->", 
        RowBox[{"x", "-", 
         RowBox[{"I", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "2"]}], ")"}], 
           FractionBox["1", "2"]]}]}]}], ",", 
       RowBox[{"u", "->", 
        FractionBox["1", "\[Lambda]"]}]}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9825380863381367`*^9, 3.982538160843361*^9}, {
   3.9872462238276367`*^9, 3.987246231450835*^9}, {3.987246542566256*^9, 
   3.987246571690527*^9}, {3.9888452418813334`*^9, 3.988845273985593*^9}, 
   3.988845377277076*^9, {3.988845412359439*^9, 3.988845413616663*^9}, {
   3.988845459421061*^9, 3.988845461666862*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"a1dcf02c-5f03-4d0f-9cab-00803a14a57e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"VIII1", "+", "VIII2"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", " ", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"\[Epsilon]", "<", "x", "<", 
       RowBox[{"1", "-", "\[Epsilon]"}]}], ",", " ", 
      RowBox[{"0", "<", "\[Epsilon]", "<", 
       FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9825381728328743`*^9, 3.982538223569003*^9}, {
  3.982538422838924*^9, 3.9825384232846518`*^9}, {3.982538623735262*^9, 
  3.982538625423502*^9}, {3.982539601100774*^9, 3.982539603721089*^9}, {
  3.987246236081793*^9, 3.987246237321959*^9}, {3.987246555832818*^9, 
  3.9872465873297997`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"40d6fa73-69e7-4a7c-9ecd-cf74790cb1c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Lambda]"], "]"}], "1"],
    SeriesData[$CellContext`\[Lambda], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 
   DirectedInfinity[1], {Complex[0, -2]/(-1 + $CellContext`x)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9872465669464083`*^9, 3.987246693167695*^9, 
  3.988844994590123*^9, 3.988845491618285*^9, 3.988846701972497*^9, 
  3.9888479952584267`*^9, 3.9894809861616287`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"7c738262-fdb3-42a8-8f8e-e29e03c6d30e"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Section 6.8.7", "Title",
 CellChangeTimes->{{3.988847759800991*^9, 3.988847772598377*^9}, {
  3.988848322949998*^9, 3.988848326093801*^9}, {3.988848761166123*^9, 
  3.9888487657663116`*^9}, {3.988851480814829*^9, 
  3.988851498206338*^9}},ExpressionUUID->"29165f31-ada2-4839-9906-\
ead911a20e61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Eq", " ", 
     RowBox[{"(", "6.80", ")"}], " ", "is", " ", "nothing", " ", "but", " ", 
     "V1res", " ", "that", " ", "we", " ", "calculated", " ", "above", " ", 
     "with", " ", "y1"}], "->", 
    RowBox[{"-", "I"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V1res", "/.", 
   RowBox[{"{", 
    RowBox[{"y1", "->", 
     RowBox[{"-", "I"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.988847776921338*^9, 3.988847845310051*^9}, 
   3.9888478953942213`*^9, 3.988848742173818*^9, {3.988850855387992*^9, 
   3.98885085562857*^9}, {3.9894796535126457`*^9, 3.989479653589459*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"3a469d9f-a80d-49c6-a6bf-7a609f8b3548"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "f2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f1p", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", "f2"}], ")"}], "2"], " ", "g2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", "f1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", "f1", "-", 
           RowBox[{"2", " ", "f2"}]}], ")"}], " ", "f2p", " ", "g2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", "f2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f1"}], "+", "f2"}], ")"}], " ", "g2p"}]}], ")"}]}]}],
     ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"f1", "-", "f2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", "+", "f2"}], ")"}], " ", "g2"}]]], "Output",
 CellChangeTimes->{3.9888479952926903`*^9, 3.989480986192952*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"75827599-6b53-4d87-949d-b8191b430d6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Eq", " ", 
      RowBox[{"(", "6.79", ")"}], " ", "can", " ", "be", " ", "evaluated", " ",
       "analogously", " ", "by", " ", "simply", " ", "changing", " ", "the", " ",
       "location", " ", "of", " ", "\[CapitalChi]V", " ", "to"}], " ", "-", 
     RowBox[{
     "I", " ", "instead", " ", "of", " ", "I", " ", "and", " ", "then", " ", 
      "putting", " ", "y1"}]}], " ", "->", " ", "I"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"restV1", "=", 
     RowBox[{"FactorizeCorrelator", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], 
        ",", 
        RowBox[{"\[CapitalChi]V", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalChi]Vloc", "->", " ", 
           RowBox[{"-", "I"}]}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"op", "[", 
            
            RowBox[{"\"\<xi\>\"", ",", " ", "\[CapitalXi]loc", ",", " ", 
             "1"}], "]"}], ",", " ", 
           RowBox[{"op", "[", 
            RowBox[{"\"\<ExpPhi\>\"", ",", 
             RowBox[{"-", "2"}], ",", " ", "\[CapitalXi]loc", ",", " ", "0"}],
             "]"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
        RowBox[{"\[CapitalXi]s", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restV1p", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"restV1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{"BCCorrelator", "[", 
        RowBox[{"restV1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], 
       RowBox[{"EtaXiCorrelator", "[", 
        RowBox[{"restV1", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], 
       RowBox[{"PhiCorrelator", "[", 
        RowBox[{"restV1", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restV2", "=", 
     RowBox[{"FactorizeCorrelator", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], 
        ",", 
        RowBox[{"\[CapitalChi]V", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalChi]Vloc", "->", 
           RowBox[{"-", "I"}]}], "}"}]}], ",", 
        RowBox[{"\[CapitalXi]", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"op", "[", 
            
            RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", 
             "0"}], "]"}], ",", 
           RowBox[{"op", "[", 
            
            RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", 
             "1"}], "]"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restV2p", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"restV2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{"BCCorrelator", "[", 
        RowBox[{"restV2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], 
       RowBox[{"EtaXiCorrelator", "[", 
        RowBox[{"restV2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], 
       RowBox[{"PhiCorrelator", "[", 
        RowBox[{"restV2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restV3", "=", 
     RowBox[{"FactorizeCorrelator", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], 
        ",", 
        RowBox[{"\[CapitalChi]V", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalChi]Vloc", "->", " ", 
           RowBox[{"-", "I"}]}], "}"}]}], ",", 
        RowBox[{"\[CapitalXi]", "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"op", "[", 
            
            RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", 
             "0"}], "]"}], ",", 
           RowBox[{"op", "[", 
            
            RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", " ", 
             "0"}], "]"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"restV3p", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"restV3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{"BCCorrelator", "[", 
        RowBox[{"restV3", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], 
       RowBox[{"EtaXiCorrelator", "[", 
        RowBox[{"restV3", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], 
       RowBox[{"PhiCorrelator", "[", 
        RowBox[{"restV3", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
    ";"}], "\n", 
   RowBox[{"V1rest", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"f1p", " ", "restV1p"}], "+", 
          RowBox[{"f2p", " ", "restV2p"}], "-", 
          RowBox[{
           FractionBox["g2p", "g2"], "restV3p"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"y", "->", "f1"}], "}"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"f1p", " ", "restV1p"}], "+", 
          RowBox[{"f2p", " ", "restV2p"}], "-", 
          RowBox[{
           FractionBox["g2p", "g2"], "restV3p"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"y", "->", "y1"}], "}"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"y1", "->", "I"}], "}"}]}], "//", "FullSimplify", 
     RowBox[{"(*", 
      RowBox[{"Equation", " ", 
       RowBox[{"(", "6.81", ")"}]}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9825359166649*^9, 3.982535927915381*^9}, {
   3.982535963785535*^9, 3.982535967057835*^9}, {3.98253606319637*^9, 
   3.982536101708918*^9}, {3.982545187613008*^9, 3.982545200722508*^9}, {
   3.9872443105278263`*^9, 3.9872443111509953`*^9}, 3.987244344729928*^9, {
   3.987244386536441*^9, 3.987244405198927*^9}, {3.987247653456833*^9, 
   3.9872476593836184`*^9}, {3.98884831455411*^9, 3.988848432895156*^9}, {
   3.988848465080542*^9, 3.9888485366703463`*^9}, {3.9888486359757853`*^9, 
   3.9888486385518713`*^9}, {3.9888487053045387`*^9, 
   3.9888487362170973`*^9}, {3.9888491117942953`*^9, 
   3.9888491160895033`*^9}, {3.988850864360662*^9, 3.9888508658166647`*^9}, {
   3.9894797329027967`*^9, 3.989479733771408*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"2952b0d9-2c1c-4667-8930-fb2b60c2fdad"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", "+", "f2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f1p", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", "f2"}], ")"}], "2"], " ", 
      "g2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", "f1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", "f1", "-", 
           RowBox[{"2", " ", "f2"}]}], ")"}], " ", "f2p", " ", "g2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", "f2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f1"}], "+", "f2"}], ")"}], " ", "g2p"}]}], ")"}]}]}],
     ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"f1", "-", "f2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "+", "f2"}], ")"}], " ", 
   "g2"}]]], "Output",
 CellChangeTimes->{
  3.9825360307792997`*^9, {3.982536066897246*^9, 3.98253610261127*^9}, 
   3.982536875064893*^9, 3.9825369731583433`*^9, 3.982543516471792*^9, 
   3.9872445115737553`*^9, 3.987244698184786*^9, 3.988844572046096*^9, 
   3.98884479872838*^9, 3.988846598285141*^9, 3.988847886272887*^9, {
   3.988848500547929*^9, 3.988848537301153*^9}, 3.9888486400125847`*^9, 
   3.988848706290447*^9, 3.988848746383101*^9, 3.989480987030398*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"d31d713b-ec90-4d06-b9df-c37bd9518afe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Local", " ", "coordinate", " ", "information", " ", "on", " ", "COOO", " ",
    "UHP", " ", "eq", " ", 
   RowBox[{"(", "6.82", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988849255597043*^9, 3.988849261714693*^9}, {
  3.9888504174071827`*^9, 3.988850430935793*^9}, {3.989479665520729*^9, 
  3.989479665681178*^9}, {3.989479713562751*^9, 3.989479713642544*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"98191027-ca18-4a8f-96dc-6607d329caad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F\[Beta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], ",", " ", 
       FractionBox[
        RowBox[{"\[Beta]", "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]", " ", "\[Lambda]", " ", 
             RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}], "-", "1"}], 
           ")"}]}]}], 
        RowBox[{"1", "+", " ", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}]], ",", 
       " ", 
       FractionBox[
        RowBox[{"\[Beta]", "-", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]", " ", "\[Lambda]", " ", 
             RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}], "-", "1"}], 
           ")"}]}]}], 
        RowBox[{"1", "-", " ", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}]]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{"u", "->", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Lambda]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], ")"}]}]]}], 
      "}"}]}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G\[Beta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}]], 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"]}], 
         RowBox[{" ", 
          RowBox[{"\[Alpha]", " ", "\[Lambda]"}]}]]}], ",", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "u"}], 
         RowBox[{" ", "\[Alpha]"}]], 
        FractionBox[
         RowBox[{"1", "+", " ", 
          SuperscriptBox["\[Beta]", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"u", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", " ", "+", 
               RowBox[{"\[Lambda]", " ", 
                RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], 
           ")"}], "2"]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "u"}], 
         RowBox[{" ", "\[Alpha]"}]], 
        FractionBox[
         RowBox[{"1", "+", " ", 
          SuperscriptBox["\[Beta]", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"u", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", " ", "+", 
               RowBox[{"\[Lambda]", " ", 
                RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], 
           ")"}], "2"]]}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{"u", "->", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Lambda]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], ")"}]}]]}], 
      "}"}]}], "//", "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.988849649609661*^9, 3.98884969181669*^9}, {
  3.988850027398725*^9, 3.9888500857913647`*^9}, {3.988850117078663*^9, 
  3.988850154396512*^9}, {3.9888502717045393`*^9, 3.988850336329418*^9}, {
  3.988850474257594*^9, 3.988850493745085*^9}, {3.988850529180801*^9, 
  3.988850582074492*^9}, {3.988851119395216*^9, 3.988851128633472*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"378c30a8-9a82-4a29-97d7-3036d1ff4112"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Adding", " ", "all", " ", "three", " ", "cyclic", " ", "permutations", " ",
     "while", " ", "averaging", " ", "over", " ", 
    RowBox[{"(", "6.79", ")"}], " ", "and", " ", 
    RowBox[{"(", "6.80", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"V1res", "/.", 
             RowBox[{"{", 
              RowBox[{"y1", "->", 
               RowBox[{"-", "I"}]}], "}"}]}], ")"}], "+", "V1rest"}], ")"}]}],
         "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f1", "->", 
           RowBox[{"F\[Beta]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"f1p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"F\[Beta]", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
          
          RowBox[{"f2", "->", 
           RowBox[{"F\[Beta]", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"f2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"F\[Beta]", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
          " ", 
          RowBox[{"g2", "->", 
           RowBox[{"G\[Beta]", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"g2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"G\[Beta]", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}]}], 
         "}"}]}], "//", "Simplify"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"V1res", "/.", 
             RowBox[{"{", 
              RowBox[{"y1", "->", 
               RowBox[{"-", "I"}]}], "}"}]}], ")"}], "+", "V1rest"}], ")"}]}],
         "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f1", "->", 
           RowBox[{"F\[Beta]", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"f1p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"F\[Beta]", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
          
          RowBox[{"f2", "->", 
           RowBox[{"F\[Beta]", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"f2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"F\[Beta]", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
          " ", 
          RowBox[{"g2", "->", 
           RowBox[{"G\[Beta]", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"g2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"G\[Beta]", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}]}], 
         "}"}]}], "//", "Simplify"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"V1res", "/.", 
             RowBox[{"{", 
              RowBox[{"y1", "->", 
               RowBox[{"-", "I"}]}], "}"}]}], ")"}], "+", "V1rest"}], ")"}]}],
         "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f1", "->", 
           RowBox[{"F\[Beta]", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"f1p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"F\[Beta]", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
          
          RowBox[{"f2", "->", 
           RowBox[{"F\[Beta]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"f2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"F\[Beta]", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
          " ", 
          RowBox[{"g2", "->", 
           RowBox[{"G\[Beta]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"g2p", "->", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"G\[Beta]", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}]}], 
         "}"}]}], "//", "Simplify"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", " ", "\[Infinity]", ",", " ", "1"}], "}"}]}], 
     "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"Gives", " ", 
     RowBox[{"(", "6.83", ")"}]}], "*)"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.988850605443385*^9, 3.988850841533272*^9}, {
  3.988850885346298*^9, 3.988850908414061*^9}, {3.9888512016562777`*^9, 
  3.988851356359478*^9}, {3.9894797490215797`*^9, 3.989479763229439*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"aa2a801b-3fee-4b8a-b8dc-34d1f3e8afd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\[Lambda]", " ", 
    RowBox[{
     SuperscriptBox["f\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "\[Beta]", "]"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Alpha]"], "]"}], "2"],
    SeriesData[$CellContext`\[Alpha], 
     DirectedInfinity[1], {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 
   DirectedInfinity[
   1], {$CellContext`\[Lambda] 
    Derivative[1][$CellContext`f\[Beta]][$CellContext`\[Beta]]}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.988850801125287*^9, 3.988850894277141*^9}, 
   3.988851182959238*^9, {3.988851233962319*^9, 3.988851258171494*^9}, 
   3.988851291463868*^9, 3.988851324319242*^9, 3.989480987943215*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"76c53bda-c0a5-4c47-a24d-8e2271b82baa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Eq", " ", 
    RowBox[{"(", 
     RowBox[{"6.84", " ", "Evaluation"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "need", " ", "to", " ", "define", " ", "an", " ", "extra", " ", 
    "vertex", " ", "operator", " ", "for", " ", "this"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalChi]\[CapitalChi]V", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"op", "[", 
       RowBox[{"\"\<eta\>\"", ",", "\[CapitalChi]\[CapitalChi]Vloc", ",", " ",
         "0"}], "]"}], ",", 
      RowBox[{"op", "[", 
       RowBox[{"\"\<eta\>\"", ",", 
        RowBox[{"Conjugate", "[", "\[CapitalChi]\[CapitalChi]Vloc", "]"}], ",",
         " ", "0"}], "]"}], ",", 
      RowBox[{"op", "[", 
       RowBox[{"\"\<ExpPhi\>\"", ",", " ", "1", ",", 
        "\[CapitalChi]\[CapitalChi]Vloc", ",", " ", "0"}], "]"}], ",", 
      RowBox[{"op", "[", 
       RowBox[{"\"\<ExpPhi\>\"", ",", " ", "1", ",", 
        RowBox[{"Conjugate", "[", "\[CapitalChi]\[CapitalChi]Vloc", "]"}], ",",
         " ", "0"}], "]"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.988851510257288*^9, 3.988851513679887*^9}, {
   3.988851699265768*^9, 3.988851892660233*^9}, 3.988853295656897*^9, {
   3.9894797789669237`*^9, 3.989479779054757*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"bd49ce41-2a94-4019-9dcd-db4bd9f2dab9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"res\[Beta]V1", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "\[CapitalXi]loc", ",", " ", "1"}], 
          "]"}], ",", " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", " ", "\[CapitalXi]loc", ",", " ", "0"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V1p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"res\[Beta]V1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"res\[Beta]V1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"res\[Beta]V1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"res\[Beta]V1", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V2", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", "0"}], 
          "]"}], ",", " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", "1"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V2p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"res\[Beta]V2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"res\[Beta]V2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"res\[Beta]V2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"res\[Beta]V2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V3", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<eta\>\"", ",", " ", "\[CapitalXi]sloc", ",", "0"}], 
          "]"}], ",", " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<c\>\"", ",", " ", "\[CapitalXi]sloc", ",", "0"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}], ",", " ", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V3p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"res\[Beta]V3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"res\[Beta]V3", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"res\[Beta]V3", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"res\[Beta]V3", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V4", "=", 
   RowBox[{"FactorizeCorrelator", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", "x", ",", "0"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"op", "[", 
        RowBox[{"\"\<xi\>\"", ",", " ", "y", ",", " ", "0"}], "]"}], "}"}], ",", 
      RowBox[{"\[CapitalChi]\[CapitalChi]V", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalChi]\[CapitalChi]Vloc", "->", " ", "I"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f1"}], "}"}]}], ",", 
      RowBox[{"\[CapitalXi]s", "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]sloc", "->", "f2"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"op", "[", 
          RowBox[{"\"\<xi\>\"", ",", " ", "\[CapitalXi]loc", ",", " ", "1"}], 
          "]"}], ",", " ", 
         RowBox[{"op", "[", 
          RowBox[{"\"\<ExpPhi\>\"", ",", 
           RowBox[{"-", "2"}], ",", " ", "\[CapitalXi]loc", ",", " ", "0"}], 
          "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[CapitalXi]loc", "->", "f3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res\[Beta]V4p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"res\[Beta]V4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"BCCorrelator", "[", 
      RowBox[{"res\[Beta]V4", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"EtaXiCorrelator", "[", 
      RowBox[{"res\[Beta]V4", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"PhiCorrelator", "[", 
      RowBox[{"res\[Beta]V4", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.988851915227474*^9, 3.988851947805476*^9}, {
  3.98885203603345*^9, 3.988852363793597*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"65e55943-aa69-4d1a-aace-580ab1b6dda9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1\[Beta]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"f1p", " ", "res\[Beta]V1p"}], "+", 
       RowBox[{"f2p", " ", "res\[Beta]V2p"}], "-", " ", 
       RowBox[{
        FractionBox["g2p", "g2"], " ", "res\[Beta]V3p"}], "-", 
       RowBox[{"f3p", " ", "res\[Beta]V4p"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "->", "f3"}], "}"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"f1p", " ", "res\[Beta]V1p"}], "+", 
       RowBox[{"f2p", " ", "res\[Beta]V2p"}], "-", " ", 
       RowBox[{
        FractionBox["g2p", "g2"], " ", "res\[Beta]V3p"}], "-", 
       RowBox[{"f3p", " ", "res\[Beta]V4p"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "->", "a"}], "}"}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.988852391274797*^9, 3.988852467004621*^9}, {
  3.988852538512782*^9, 3.98885254266387*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"91f5bed2-40a2-4f12-ae7b-7303b32d96ca"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["f2", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f3"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "f1", " ", "f2"}], "+", 
        RowBox[{
         SuperscriptBox["f1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"f2", "-", 
           RowBox[{"2", " ", "f3"}]}], ")"}]}], "-", 
        RowBox[{"f2", " ", "f3"}], "+", 
        RowBox[{
         SuperscriptBox["f1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"f2", " ", "f3"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"f1", "-", 
           SuperscriptBox["f1", "3"], "-", 
           RowBox[{"2", " ", "f2"}], "+", "f3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["f1", "2"], " ", "f3"}], "-", 
           RowBox[{"2", " ", "f1", " ", "f2", " ", "f3"}]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "f1p"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"f2", "-", "f3"}], ")"}], "2"], " ", "g2"}], "-", 
        RowBox[{"2", " ", "f2", " ", "f2p", " ", "f3", " ", "g2"}], "+", 
        RowBox[{"f2p", " ", 
         SuperscriptBox["f3", "2"], " ", "g2"}], "+", 
        RowBox[{
         SuperscriptBox["f2", "2"], " ", "f3p", " ", "g2"}], "+", 
        RowBox[{
         SuperscriptBox["f2", "2"], " ", "f3", " ", "g2p"}], "-", 
        RowBox[{"f2", " ", 
         SuperscriptBox["f3", "2"], " ", "g2p"}], "+", 
        RowBox[{
         SuperscriptBox["f1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f2p"}], " ", "g2"}], "+", 
           RowBox[{"f3p", " ", "g2"}], "+", 
           RowBox[{"f2", " ", "g2p"}], "-", 
           RowBox[{"f3", " ", "g2p"}]}], ")"}]}], "+", 
        RowBox[{"f1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{"f2p", "-", "f3p"}], ")"}], " ", "g2"}], "-", 
           RowBox[{
            SuperscriptBox["f2", "2"], " ", "g2p"}], "+", 
           RowBox[{
            SuperscriptBox["f3", "2"], " ", "g2p"}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f2"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"f1", "-", "f2"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"f1", "-", "f3"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"f2", "-", "f3"}], ")"}], "2"], " ", "g2"}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.988852454051306*^9, 3.988852467879895*^9}, 
   3.9888525442637577`*^9, 3.989480997881823*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"40043fa5-c741-4fe2-8787-9d68df633600"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V1\[Beta]", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", " ", 
        RowBox[{"\[Beta]", "+", " ", 
         FractionBox[
          RowBox[{"2", "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"zp", "-", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", " ", "zp"}], "+", "1"}], ")"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], ")"}], "zp"}], 
           "-", " ", 
           RowBox[{"2", 
            SuperscriptBox["\[Lambda]", "2"], 
            RowBox[{"(", 
             RowBox[{"zp", "-", "2"}], ")"}], 
            RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}]]}]}], ",", " ", 
       RowBox[{"f1", "->", 
        RowBox[{"F\[Beta]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"f1p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F\[Beta]", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"F\[Beta]", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"f2p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F\[Beta]", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
       " ", 
       RowBox[{"g2", "->", 
        RowBox[{"G\[Beta]", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"g2p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"G\[Beta]", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
       RowBox[{"f3", "->", 
        RowBox[{"F\[Beta]", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"f3p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F\[Beta]", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}]}], 
      "}"}]}], "//", "Simplify"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", " ", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"V1\[Beta]", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", " ", 
        RowBox[{"\[Beta]", "+", " ", 
         FractionBox[
          RowBox[{"2", "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"zp", "-", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", " ", "zp"}], "+", "1"}], ")"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], ")"}], "zp"}], 
           "-", " ", 
           RowBox[{"2", 
            SuperscriptBox["\[Lambda]", "2"], 
            RowBox[{"(", 
             RowBox[{"zp", "-", "2"}], ")"}], 
            RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}]]}]}], ",", " ", 
       RowBox[{"f1", "->", 
        RowBox[{"F\[Beta]", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"f1p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F\[Beta]", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"F\[Beta]", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"f2p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F\[Beta]", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
       " ", 
       RowBox[{"g2", "->", 
        RowBox[{"G\[Beta]", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"g2p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"G\[Beta]", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
       RowBox[{"f3", "->", 
        RowBox[{"F\[Beta]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"f3p", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"F\[Beta]", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}]}], 
      "}"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", " ", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], 
  
  RowBox[{"(*", 
   RowBox[{"produces", " ", "integrand", " ", "of", " ", "equation", " ", 
    RowBox[{"(", "6.86", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"V1\[Beta]", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "->", " ", 
       RowBox[{"\[Beta]", "+", " ", 
        FractionBox[
         RowBox[{"2", "\[Lambda]", 
          RowBox[{"(", 
           RowBox[{"zp", "-", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]", " ", "zp"}], "+", "1"}], ")"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], ")"}], "zp"}], "-",
           " ", 
          RowBox[{"2", 
           SuperscriptBox["\[Lambda]", "2"], 
           RowBox[{"(", 
            RowBox[{"zp", "-", "2"}], ")"}], 
           RowBox[{"f\[Beta]", "[", "\[Beta]", "]"}]}]}]]}]}], ",", " ", 
      RowBox[{"f1", "->", 
       RowBox[{"F\[Beta]", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"f1p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"F\[Beta]", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
      RowBox[{"f2", "->", 
       RowBox[{"F\[Beta]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"f2p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"F\[Beta]", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", " ", 
      RowBox[{"g2", "->", 
       RowBox[{"G\[Beta]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"g2p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"G\[Beta]", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}], ",", 
      RowBox[{"f3", "->", 
       RowBox[{"F\[Beta]", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"f3p", "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"F\[Beta]", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Beta]"}], "]"}]}]}], 
     "}"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", " ", "\[Infinity]", ",", "1"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.988852567961286*^9, 3.988852734294137*^9}, {
  3.9888527660966377`*^9, 3.988852810065194*^9}, {3.9888528492049713`*^9, 
  3.988852874365959*^9}, {3.9888530966290693`*^9, 3.988853103857318*^9}, {
  3.9894799561101637`*^9, 3.98947995819128*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"b6cd8561-143c-4171-aed5-ae9bec0ca852"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "\[Alpha]"], "]"}], "2"],
  SeriesData[$CellContext`\[Alpha], 
   DirectedInfinity[1], {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.988852654896048*^9, 3.988852690066123*^9}, {
   3.988852720970585*^9, 3.98885273820432*^9}, 3.988852814553356*^9, {
   3.9888528590535707`*^9, 3.988852879797778*^9}, 3.989481002114653*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"989b2b29-6e40-4fe2-b7f0-c303627d0536"],

Cell[BoxData[
 TemplateBox[{
  "Series", "sbyc", 
   "\"Division by a series with no coefficients in \\!\\(\\*FractionBox[\\\"1\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
InterpretationBox[SuperscriptBox[RowBox[{\\\"O\\\", \\\"[\\\", FractionBox[\\\
\"1\\\", \\\"\[Alpha]\\\"], \\\"]\\\"}], \\\"2\\\"], SeriesData[\\\\[Alpha], \
DirectedInfinity[1], List[], 2, 2, 1], Rule[Editable, False]], \\\")\\\"}], \
\\\"2\\\"]]\\).\"", 2, 117, 1, 27698231296833046443, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.989481002165654*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"226df5c2-3861-4144-a470-1b97c0f161f9"],

Cell[BoxData[
 TemplateBox[{
  "Series", "sbyc", 
   "\"Division by a series with no coefficients in \\!\\(\\*FractionBox[\\\"1\
\\\", InterpretationBox[SuperscriptBox[RowBox[{\\\"O\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"\[Alpha]\\\"], \\\"]\\\"}], \\\"2\\\"], \
SeriesData[\\\\[Alpha], DirectedInfinity[1], List[], 2, 2, 1], Rule[Editable, \
False]]]\\).\"", 2, 117, 2, 27698231296833046443, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.989481002241562*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"87007b81-2373-409b-af76-2ee29fd22f51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SuperscriptBox["\[Beta]", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Beta]", "2"], " ", "\[Lambda]", " ", 
      RowBox[{
       SuperscriptBox["f\[Beta]", "\[Prime]",
        MultilineFunction->None], "[", "\[Beta]", "]"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Alpha]"], "]"}], "2"],
    SeriesData[$CellContext`\[Alpha], 
     DirectedInfinity[1], {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha], 
   DirectedInfinity[1], {
   Rational[1, 2] $CellContext`\[Beta]^(-2) (-1 - $CellContext`\[Beta]^2 - 
     2 $CellContext`\[Beta]^2 $CellContext`\[Lambda] 
     Derivative[1][$CellContext`f\[Beta]][$CellContext`\[Beta]])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.988852654896048*^9, 3.988852690066123*^9}, {
   3.988852720970585*^9, 3.98885273820432*^9}, 3.988852814553356*^9, {
   3.9888528590535707`*^9, 3.988852879797778*^9}, 3.989481003050601*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"4a529ab6-fd22-4460-810e-5095b7d7ddfa"],

Cell[BoxData[
 TemplateBox[{
  "Series", "sbyc", 
   "\"Division by a series with no coefficients in \\!\\(\\*FractionBox[\\\"1\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
InterpretationBox[SuperscriptBox[RowBox[{\\\"O\\\", \\\"[\\\", FractionBox[\\\
\"1\\\", \\\"\[Alpha]\\\"], \\\"]\\\"}], \\\"2\\\"], SeriesData[\\\\[Alpha], \
DirectedInfinity[1], List[], 2, 2, 1], Rule[Editable, False]], \\\")\\\"}], \
\\\"3\\\"]]\\).\"", 2, 118, 3, 27698231296833046443, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.989481003056335*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6976fbdd-d694-4404-8370-4e73087e00a8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "\[Alpha]"], "]"}], "2"],
  SeriesData[$CellContext`\[Alpha], 
   DirectedInfinity[1], {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.988852654896048*^9, 3.988852690066123*^9}, {
   3.988852720970585*^9, 3.98885273820432*^9}, 3.988852814553356*^9, {
   3.9888528590535707`*^9, 3.988852879797778*^9}, 3.989481003110669*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"cbcc4a7b-1fa7-4fab-8169-d19d15ebcc97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["\[Beta]", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", "\[Lambda]", " ", 
             RowBox[{
              SuperscriptBox["f\[Beta]", "\[Prime]",
               MultilineFunction->None], "[", "\[Beta]", "]"}]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}]], ",", " ", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", "->", "1"}], "}"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["\[Beta]", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", "\[Lambda]", " ", 
             RowBox[{
              SuperscriptBox["f\[Beta]", "\[Prime]",
               MultilineFunction->None], "[", "\[Beta]", "]"}]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}]], ",", " ", "\[Beta]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", "->", 
          FractionBox["1", 
           RowBox[{"2", " ", "\[Lambda]"}]]}], "}"}]}], ")"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f\[Beta]", "[", "1", "]"}], "->", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"f\[Beta]", "[", 
       FractionBox["1", 
        RowBox[{"2", "\[Lambda]"}]], "]"}], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", "3"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]]}]}], "}"}]}], "//", 
  "FullSimplify", " ", 
  RowBox[{"(*", 
   RowBox[{"2", " ", "times", " ", "the", " ", "integral", " ", 
    RowBox[{"over", " ", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Lambda]"}], ")"}], 
       RowBox[{"-", "1"}]], ",", "1"}], "]"}], " ", "is", " ", "the", " ", 
    "integral", " ", 
    RowBox[{"over", " ", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Lambda]"}], ")"}], 
       RowBox[{"-", "1"}]], ",", " ", 
      RowBox[{"2", "\[Lambda]"}]}], "]"}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{"Eq", " ", "6.86", " ", "of", " ", "the", " ", "draft"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.988853013848193*^9, 3.988853070891032*^9}, {
   3.988853115487917*^9, 3.988853148790403*^9}, {3.988853209082815*^9, 
   3.988853250929987*^9}, {3.988853312000126*^9, 3.988853320510949*^9}, {
   3.989479801743431*^9, 3.989479801831255*^9}, 
   3.989480954567198*^9},ExpressionUUID->"fbcd471a-21e1-4658-a79d-\
b215b21a852b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"4", " ", "\[Lambda]"}]]}], "-", "\[Lambda]"}]], "Output",
 CellChangeTimes->{3.988853057108474*^9, 3.9888531515868483`*^9, 
  3.9894810032133512`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f88a94c2-b931-4cb5-830e-114ef1000680"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1174, 774},
WindowMargins->{{54, Automatic}, {Automatic, 21}},
FrontEndVersion->"14.3 for Mac OS X x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a971134c-4332-481a-8c64-1fe885037959"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 292, 7, 157, "Title",ExpressionUUID->"b5e95571-4b8e-4150-978f-3b5fd09360f5"],
Cell[875, 31, 38880, 1006, 2317, "Input",ExpressionUUID->"893d31ed-9abc-4da6-92bd-75b35afc66df"]
}, Closed]],
Cell[CellGroupData[{
Cell[39792, 1042, 329, 5, 70, "Title",ExpressionUUID->"d64e41d5-bf94-4d5c-b362-21ebdbc68638"],
Cell[CellGroupData[{
Cell[40146, 1051, 3043, 86, 130, "Input",ExpressionUUID->"de3c4606-8551-4ffa-a86c-b8cb3839b113"],
Cell[43192, 1139, 2519, 74, 55, "Output",ExpressionUUID->"dadddf49-aa46-40da-8df9-2e484cea18ad"]
}, Open  ]],
Cell[45726, 1216, 3978, 105, 129, "Input",ExpressionUUID->"55ea592b-f51a-43ef-b75c-179ca952da04"],
Cell[CellGroupData[{
Cell[49729, 1325, 618, 17, 29, "Input",ExpressionUUID->"ef1635c2-8e2b-4984-b0a4-11e43d3c7fe6"],
Cell[50350, 1344, 1290, 32, 57, "Output",ExpressionUUID->"1c59ed53-dee1-441c-b413-0b1c0bfc9072"]
}, Open  ]],
Cell[51655, 1379, 1664, 41, 104, "Input",ExpressionUUID->"145a7a34-ad04-46bb-8955-93688d1f4884"],
Cell[CellGroupData[{
Cell[53344, 1424, 1574, 37, 49, "Input",ExpressionUUID->"2c087697-2e05-4f07-8394-be91dd00751d"],
Cell[54921, 1463, 4715, 131, 114, "Output",ExpressionUUID->"62256e8d-19b2-4914-bcb0-4ba6e596d2db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59673, 1599, 2968, 80, 90, "Input",ExpressionUUID->"f38b24a6-c261-4108-b69f-99199c9ba8cf"],
Cell[62644, 1681, 1625, 46, 59, "Output",ExpressionUUID->"618cd383-31b5-4e44-9f28-c67a7d723da2"],
Cell[64272, 1729, 1327, 37, 49, "Output",ExpressionUUID->"19d1bd8f-69d4-4763-b82f-4b753cf24264"],
Cell[65602, 1768, 2210, 65, 55, "Output",ExpressionUUID->"de7c5ca0-854d-4638-bc5f-bf15f3425bdf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[67861, 1839, 340, 5, 70, "Title",ExpressionUUID->"4065fd99-e3bb-42a2-9f55-080ca0d9454f"],
Cell[68204, 1846, 3907, 103, 151, "Input",ExpressionUUID->"90151b7e-37b7-4d73-bece-789f72e475fa"],
Cell[CellGroupData[{
Cell[72136, 1953, 575, 13, 52, "Subtitle",ExpressionUUID->"d7818c92-cda6-4597-8107-563fe0bbd7ad"],
Cell[CellGroupData[{
Cell[72736, 1970, 5446, 140, 214, "Input",ExpressionUUID->"5ca1f7ae-3493-4956-888f-2f00a4aa62ae"],
Cell[78185, 2112, 5609, 156, 125, "Output",ExpressionUUID->"9c1d443e-9643-49b6-adb0-d7dd4c8ba051"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83831, 2273, 4192, 118, 192, "Input",ExpressionUUID->"1522e546-45c7-451d-ba29-24dac66670bf"],
Cell[88026, 2393, 816, 12, 33, "Output",ExpressionUUID->"3b03fb50-af22-4956-89d6-71ff12128c4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88879, 2410, 3929, 110, 172, "Input",ExpressionUUID->"452da1cf-7c61-4c7a-8470-b30218941802"],
Cell[92811, 2522, 5149, 151, 82, "Output",ExpressionUUID->"0925a53b-bcfe-406d-b1ca-8fe10765fa51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97997, 2678, 1623, 33, 71, "Input",ExpressionUUID->"e8d8f357-53d8-4750-9762-2f7bb6bbfb63"],
Cell[99623, 2713, 1064, 17, 48, "Output",ExpressionUUID->"c2304635-be55-49ba-8f13-5110da66e69b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100736, 2736, 525, 12, 53, "Subtitle",ExpressionUUID->"340aff69-a389-4054-8e6c-51be0594c7c3"],
Cell[CellGroupData[{
Cell[101286, 2752, 5506, 141, 164, "Input",ExpressionUUID->"1c7ece71-93b5-464c-a853-f3edd48986b5"],
Cell[106795, 2895, 4799, 137, 102, "Output",ExpressionUUID->"525a5db1-66dc-4c01-aef8-54cbac20eadc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111631, 3037, 4351, 120, 161, "Input",ExpressionUUID->"653fcf0e-95c8-424c-9575-0aa6c6dc5942"],
Cell[115985, 3159, 646, 10, 33, "Output",ExpressionUUID->"e3ff51c0-ca97-46dc-a029-4e6c29faf985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116668, 3174, 1250, 25, 48, "Input",ExpressionUUID->"4899a54a-21b0-4787-b318-62b446d0ad27"],
Cell[117921, 3201, 836, 17, 60, "Output",ExpressionUUID->"0003e200-473f-4d35-a588-b14751ab5fc9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118806, 3224, 581, 13, 53, "Subtitle",ExpressionUUID->"cf785b23-656a-47be-b4e5-e0b14a98918a"],
Cell[CellGroupData[{
Cell[119412, 3241, 4554, 123, 164, "Input",ExpressionUUID->"e88acbdc-062a-40aa-94de-951f030cfc52"],
Cell[123969, 3366, 4429, 129, 102, "Output",ExpressionUUID->"35f5776d-1583-4ee0-a7be-453a5f6d4a0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128435, 3500, 3981, 111, 161, "Input",ExpressionUUID->"72ed6957-20c2-473c-b4b1-8188c8c3fb85"],
Cell[132419, 3613, 4671, 133, 124, "Output",ExpressionUUID->"59ae8a02-211e-4d8f-beec-e66b6ff6ae6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137127, 3751, 3930, 110, 161, "Input",ExpressionUUID->"902559d7-d1f0-403b-ba68-b4655df4d3ec"],
Cell[141060, 3863, 536, 8, 33, "Output",ExpressionUUID->"e29d4927-7fa9-47da-8f22-95f7a8d04c22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141633, 3876, 721, 16, 48, "Input",ExpressionUUID->"21ab7ce2-eb33-44d2-9249-33a031c1bd3a"],
Cell[142357, 3894, 629, 11, 48, "Output",ExpressionUUID->"c9b386f8-54b8-42c7-af8a-5ea50a41e67a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143047, 3912, 404, 6, 70, "Title",ExpressionUUID->"18cfbcd3-8408-4934-a1b0-9d9108c68db1"],
Cell[143454, 3920, 3701, 93, 113, "Input",ExpressionUUID->"71d0263f-ad3c-40a3-b54c-ca5123aa5f7c"],
Cell[CellGroupData[{
Cell[147180, 4017, 465, 8, 52, "Subtitle",ExpressionUUID->"11279b1e-15f5-4ca2-b5f1-8cfbf62ad8e8"],
Cell[CellGroupData[{
Cell[147670, 4029, 6108, 170, 231, "Input",ExpressionUUID->"ade58450-e48f-4eb7-9d4e-f63c04a7183e"],
Cell[153781, 4201, 1840, 52, 54, "Output",ExpressionUUID->"45ddda64-f86f-4cef-90fa-245d1bd8d443"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155670, 4259, 524, 8, 52, "Subtitle",ExpressionUUID->"2c6ea9aa-d84a-4ff6-be3a-a7922854fe0b"],
Cell[156197, 4269, 2969, 83, 111, "Input",ExpressionUUID->"4c2fa5ef-0801-49da-aa4a-023a931c9529"],
Cell[159169, 4354, 2802, 81, 111, "Input",ExpressionUUID->"9e6c7869-2c57-4026-a1c8-a688c38203c3"],
Cell[161974, 4437, 2953, 84, 140, "Input",ExpressionUUID->"e71985eb-ff1f-4fef-bc3c-fb9904a02afb"],
Cell[164930, 4523, 2844, 81, 120, "Input",ExpressionUUID->"036afec5-94f4-48cf-ac01-44aad32dc166"],
Cell[167777, 4606, 451, 11, 48, "Input",ExpressionUUID->"4e3dbb32-c28e-4cfa-a6f3-09ee0ae0a559"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168265, 4622, 532, 8, 53, "Subtitle",ExpressionUUID->"b60bd9c3-49f2-43c5-a4c4-235d76ed4605"],
Cell[168800, 4632, 6021, 146, 134, "Input",ExpressionUUID->"8089a2e1-486b-4772-af59-2990b72a9666"],
Cell[CellGroupData[{
Cell[174846, 4782, 519, 13, 33, "Input",ExpressionUUID->"265f1903-03ac-4889-94fe-9b92f64b02a8"],
Cell[175368, 4797, 777, 19, 52, "Output",ExpressionUUID->"8b54812d-4269-4038-b900-20620ccd2b18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176194, 4822, 583, 8, 53, "Subtitle",ExpressionUUID->"a67ba0f7-3c76-41da-924f-bd1a75b0c063"],
Cell[176780, 4832, 4429, 125, 134, "Input",ExpressionUUID->"acfaf7f2-811a-4af3-ae28-b8aad5920b85"],
Cell[CellGroupData[{
Cell[181234, 4961, 972, 21, 44, "Input",ExpressionUUID->"b5e0536a-3340-4a41-a2e3-dc82afe35636"],
Cell[182209, 4984, 1321, 32, 61, "Output",ExpressionUUID->"63ab4cc0-6aa8-47bc-bbdc-117200a2ce35"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183579, 5022, 630, 9, 53, "Subtitle",ExpressionUUID->"ee4b0c24-c331-450d-a7a0-d309282311fe"],
Cell[184212, 5033, 4708, 132, 196, "Input",ExpressionUUID->"a1dcf02c-5f03-4d0f-9cab-00803a14a57e"],
Cell[CellGroupData[{
Cell[188945, 5169, 926, 21, 44, "Input",ExpressionUUID->"40d6fa73-69e7-4a7c-9ecd-cf74790cb1c5"],
Cell[189874, 5192, 810, 21, 52, "Output",ExpressionUUID->"7c738262-fdb3-42a8-8f8e-e29e03c6d30e"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[190745, 5220, 302, 5, 70, "Title",ExpressionUUID->"29165f31-ada2-4839-9906-ead911a20e61"],
Cell[CellGroupData[{
Cell[191072, 5229, 730, 16, 49, "Input",ExpressionUUID->"3a469d9f-a80d-49c6-a6bf-7a609f8b3548"],
Cell[191805, 5247, 1204, 36, 54, "Output",ExpressionUUID->"75827599-6b53-4d87-949d-b8191b430d6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193046, 5288, 7559, 199, 274, "Input",ExpressionUUID->"2952b0d9-2c1c-4667-8930-fb2b60c2fdad"],
Cell[200608, 5489, 1651, 47, 54, "Output",ExpressionUUID->"d31d713b-ec90-4d06-b9df-c37bd9518afe"]
}, Open  ]],
Cell[202274, 5539, 493, 10, 29, "Input",ExpressionUUID->"98191027-ca18-4a8f-96dc-6607d329caad"],
Cell[202770, 5551, 4100, 118, 100, "Input",ExpressionUUID->"378c30a8-9a82-4a29-97d7-3036d1ff4112"],
Cell[CellGroupData[{
Cell[206895, 5673, 5471, 156, 243, "Input",ExpressionUUID->"aa2a801b-3fee-4b8a-b8dc-34d1f3e8afd1"],
Cell[212369, 5831, 899, 23, 48, "Output",ExpressionUUID->"76c53bda-c0a5-4c47-a24d-8e2271b82baa"]
}, Open  ]],
Cell[213283, 5857, 1412, 34, 77, "Input",ExpressionUUID->"bd49ce41-2a94-4019-9dcd-db4bd9f2dab9"],
Cell[214698, 5893, 7468, 198, 275, "Input",ExpressionUUID->"65e55943-aa69-4d1a-aace-580ab1b6dda9"],
Cell[CellGroupData[{
Cell[222191, 6095, 1026, 28, 48, "Input",ExpressionUUID->"91f5bed2-40a2-4f12-ae7b-7303b32d96ca"],
Cell[223220, 6125, 3268, 94, 82, "Output",ExpressionUUID->"40043fa5-c741-4fe2-8787-9d68df633600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226525, 6224, 7205, 201, 283, "Input",ExpressionUUID->"b6cd8561-143c-4171-aed5-ae9bec0ca852"],
Cell[233733, 6427, 520, 12, 48, "Output",ExpressionUUID->"989b2b29-6e40-4fe2-b7f0-c303627d0536"],
Cell[234256, 6441, 658, 13, 51, "Message",ExpressionUUID->"226df5c2-3861-4144-a470-1b97c0f161f9"],
Cell[234917, 6456, 597, 12, 49, "Message",ExpressionUUID->"87007b81-2373-409b-af76-2ee29fd22f51"],
Cell[235517, 6470, 1238, 31, 60, "Output",ExpressionUUID->"4a529ab6-fd22-4460-810e-5095b7d7ddfa"],
Cell[236758, 6503, 658, 13, 51, "Message",ExpressionUUID->"6976fbdd-d694-4404-8370-4e73087e00a8"],
Cell[237419, 6518, 520, 12, 48, "Output",ExpressionUUID->"cbcc4a7b-1fa7-4fab-8169-d19d15ebcc97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237976, 6535, 2950, 81, 82, "Input",ExpressionUUID->"fbcd471a-21e1-4658-a79d-b215b21a852b"],
Cell[240929, 6618, 307, 8, 54, "Output",ExpressionUUID->"f88a94c2-b931-4cb5-830e-114ef1000680"]
}, Open  ]]
}, Closed]]
}
]
*)


